Remotely Preparing Many Qubits with a Single Photon

A single photon in a superposition of $d$ modes naturally encode a $d$-dimensional quantum system, a so-called qudit. We show that such superpositions can be leveraged to achieve a quantum speed-up of remote remote state preparation (RSP): a primitive for several quantum network protocols. For a superposition over $d\geq 2$ modes, the photon state can encode up to ${\rm Log}_2(d)$ qubits, which we exploit in a proposed reflection based RSP protocol with multiple variations. For single qubit RSP, we achieve a performance comparable to the best known existing schemes but with reduced requirements for phase stabilization. For many qubit RSP the achievable success rates remain high despite needing exponentially many temporal modes, since only one photon needs to be transmitted and detected to prepare multiple qubits. By simultaneously preparing many qubits at once, we bypass limited qubit lifetimes limited qubit lifetimes and improve fidelities beyond what is achievable with existing RSP protocols.

==> anc/reflection_remote_state_preparation.jl <==
### A Pluto.jl notebook ###
# v0.20.21

using Markdown
using InteractiveUtils

# ╔═╡ 79e600fc-b8a2-11f0-3f15-91376560ae86
using LaTeXStrings, Unitful

# ╔═╡ c494ce55-49f8-42f2-8c4f-8e99fe651e57
begin
	PDF_GEN = true

	# Makie uses CSS px as units, convert to SI
	pt_plot = 4/3 # px
	cm_plot = 96 / 2.54 # px (note 96 px = 1 inch)
	
	PDF_DIR = "$(@__DIR__())/.."
	mkpath(PDF_DIR)
	
	using CairoMakie
	# default theme to fit latex and proper sizing
	# additionally disable background for presentations
	set_theme!(theme_latexfonts(), fontsize = 10pt_plot,
			   size = (14cm_plot, 10cm_plot))
	linestyles = [:solid, :dash, :dot, :dashdot, :dashdotdot]
	wcolors = Makie.wong_colors()
end

# ╔═╡ c13bba65-a214-42a2-a050-7b3b55919761
using PhysicalConstants: CODATA2018 as CD18

# ╔═╡ 8bcbab82-6855-4bda-86c9-e8a498b72d3b
using SpecialFunctions, Distributions, Random

# ╔═╡ 37b663f8-62aa-44c7-a714-5cd0506e6e4b
md"""
# Tradeoff n=1

The following is the code to generate the figure comparing the reflection based protocol (for n=1) to emission based protocols called single click (SC) and double click (DC).
To generate the plot of the success probability - infidelity we use the approximate expression derived in the main text or J. v. Dam et al.
"""

# ╔═╡ b409ef6b-b04b-4d0e-9a2d-7e86f6c77802
let f = Figure(size=(9cm_plot,6cm_plot)), x=range(0.1,0.99,length=200) # single column figure
	ax1 = Axis(f[1,1]; 
			  xlabel=L"efficiency $\eta_s = \eta_d \eta_0 = \eta_d \eta_1$",
			  ylabel=L"tradeoff $P/(1-F)$",
			  yscale=log10)
	
	lines!(x, η->1/( (1-η)/(4η) ); label="R")
	# PHOTON NUMBER RESOLVING!
	lines!(x, η->1/( (1-η)/(8η) ); label="SC", linestyle=:dash)
	lines!(x, η->1/( (1-η)/(2η^2) ); label="DC", linestyle=:dot) 
	# PHOTON NUMBER NON-RESOLVING!
	# lines!(x, η->1/( (4-3η)/(32η) ); label="SC", linestyle=:dash) 
	# lines!(x, η->1/( (4-3η)/(8η^2) ); label="DC", linestyle=:dot) # PHOTON NUMBER NON-RESOLVING!

	x=10.0 .^ range(-1,2,length=200)
	ax2 = Axis(f[1,2]; 
			  xlabel=L"cooperativity $C$",
			  ylabel=L"tradeoff $P/(1-F)$",
			  xscale=log10,
			  yscale=log10)
	# eta0 = 1 and eta1 = eta!, 2+C due to the phase matching condition
	lines!(x, C->( η = (C/(2+C))^2; 4/( (1 - 2η/(1+η)) ) ); label="R")
	lines!(x, C->( η = (C/(1+C)); 1/( (1-η)/(8η) ) ); label="SC", linestyle=:dash)
	lines!(x, C->( η = (C/(1+C)); 1/( (1 - η)/(2η^2) ) ); label="DC", linestyle=:dot)
	
	axislegend(ax2; position=:rb)
	
	linkyaxes!(ax1,ax2)
	hideydecorations!(ax2, grid=false)
	
	Label(f[1,1], "(a)"; halign=:left, valign=:top, tellheight=false, tellwidth=false, padding=(5,0,0,5))
	Label(f[1,2], "(b)"; halign=:left, valign=:top, tellheight=false, tellwidth=false, padding=(5,0,0,5))
	
	if PDF_GEN
		save("$(PDF_DIR)/trade-off_n=1.pdf", f)
	end
	f
end

# ╔═╡ 0e8b20f1-5433-466f-b00e-9c6b26dbb135
md"""
# rate-fidelity and error management
the next figure is about the error budget.
Here we consider the rate-fidelity tradeoff when preparing multiple qubits.
Additionally, we account for the infidelity of the interaction, e.g., due to part of the photon pulse that does not adhere to the CPHASE gate.
We consider the preparation of $n=16$ qubits that are prepared in batches of $k$ qubits.
"""

# ╔═╡ 3023b0cf-6e47-49f3-86d2-917af32603e7
begin
	function loss_prob(x,l,n,ηt,ηd,η0,η1)
		ηs = [d == 1 ? η1 : η0 for d in digits(x, base = 2, pad=n)]
		loss_prob(l,n,ηt,ηd,ηs)
	end
	function loss_prob(l,n,ηt,ηd,ηs)
		if l==0
			1-ηt
		elseif l==1
			(1-ηs[1])*ηt
		elseif l==n
			(1-ηs[end]*ηd)*ηt*prod(ηs[1:(end-1)])
		else
			(1-ηs[l])*ηt*prod(ηs[1:(l-1)])
		end
	end
end

# ╔═╡ e90b2382-ede7-4d3e-93c4-12e80f43a00c
P0(n, ηt, ηd, η0, η1) = ηt*ηd * ( 2*η0*η1/(η0+η1) )^n

# ╔═╡ 23dd5c20-83b0-4ca4-bc55-40b504eace2d
function two_photon_inf(n, ηt, ηd, η0, η1)
	# in units of (p2/p1)
	_P0 = P0(n,ηt,ηd,η0,η1)
	# _P = P(n, P0, p1, p2)
	inPS = 2*_P0*( (1/ηd)*((η1+η0)/(2η0*η1))^n - 1 )
	xmax = 2^n
	# TODO calculate it completely numerically!

	ηs = [[d == 1 ? η1 : η0 for d in digits(x-1, base=2, pad=n)] for x in 1:xmax]
	c2s = 1 ./ prod.(ηs)
	c2s ./= sum(c2s)
	F(x,l) = 2.0^(-sum(1 for d in digits(x, base=2, pad=n)[1:l]))

	inPS - 2 * sum(c2s[x]*sum(loss_prob(l,n,ηt,ηd,ηs[x])*F(x-1,l) for l in 1:n) for x in 1:xmax)
end

# ╔═╡ 21ba1c02-861e-45b9-a2ea-a45ab2d3a8c0
begin
	P(n, P0, p1=1, p2=0) = p1*P0 + 2*p2*P0*( 1 - P0 )
	P(n, ηfiber, ηdet, η0, η1, p1=1, p2=0) = P(n, P0(n, ηfiber, ηdet, η0, η1), p1, p2)
end

# ╔═╡ 64d70e07-a9da-4d21-a1f6-dceee9af74cc
function Frrsp_lb(n, ε, ηfiber, ηdet, η0, η1, p1=1, p2=0)
	_P0 = P0(n, ηfiber, ηdet, η0, η1)
	 (1-ε) * _P0*( p1 + 2p2*(1-ηfiber) ) / P(n, _P0, p1, p2)
end

# ╔═╡ 83b33275-6cb0-4440-b341-2afac85f59a9
L = 50u"km"

# ╔═╡ b952bcbe-eeae-42b1-a6c8-b81ad9172015
comm_duration = let speed_of_light_in_fiber=2.0/3 * CD18.c_0
	upreferred(L / speed_of_light_in_fiber)
end

# ╔═╡ 7cfa6d6a-d721-41ea-80c4-b6a198c25fc7
ηfiber = let Latt=10.0u"km"/(0.2*log(10)), ηfiber_intrinsic = 1
	exp(-L / Latt) * ηfiber_intrinsic
end

# ╔═╡ a4bbb6d0-da83-4a3d-a954-50e372050c9c
time_bin_duration = 30u"ns"

# ╔═╡ 2d5895e4-c025-4801-a150-0b1059f5d8ec
upreferred( 1u"ms" / time_bin_duration )

# ╔═╡ 60569986-5d36-45e3-83d9-6e4a89a0e479
η0 = 0.9

# ╔═╡ 94b75542-d71a-4976-bd55-e89540e2b2c4
ηdet = 1

# ╔═╡ d7cbb0e9-1991-41a3-a212-485d29779c51
η1 = let C = 38 # cooperativity
	η0 * ( C/(C+2.0) )^2
end

# ╔═╡ f8eba099-a166-4bd0-a33b-aecebbf6bc52
n = 10

# ╔═╡ 104bfd71-ebb9-4227-a7ee-b26d312b970f
ε = 1e-3

# ╔═╡ eb2fb96e-e932-4609-aff7-293d0c6d89c2
let f = Figure(size=(9cm_plot,6cm_plot)), # single column figure
	n = 16
	ax = Axis(f[1,1]; ylabel="rate (1/s)",
			  xlabel=L"infidelity bound $1-F_b$", 
			  yscale=log10, xscale=log10)
	for (c,k) in enumerate([1, 2, 4, 8, 16])
		α = sqrt.( range(1e-5, 1e-1, length=500) )
		p1 = abs2.(α)
		p2 = abs2.( p1 ) / 2
		probabilities = P.(n, ηfiber, ηdet, η0, η1, p1, p2)
		infidelities = 1 .- Frrsp_lb.(n, ε, ηfiber, ηdet, η0, η1, p1, p2)
		@. infidelities = 1 - (1-infidelities)^(n/k)
		lines!(infidelities, ustrip.(u"s^-1", 1.0./(time_bin_duration*2^(k-1) ./ probabilities)); label="$(k)", linestyle=linestyles[c], color=wcolors[c])
		inf2 = two_photon_inf(n, ηfiber, ηdet, η0, η1)
	end
	# vlines!(16*1e-3)
	Legend(f[:,2], ax, L"k", position=:rb)
	if PDF_GEN
		save("$(PDF_DIR)/rate_fidelity_tradeoff.pdf", f)
	end	
	f
end

# ╔═╡ fd83d309-59eb-4f07-810f-feb64f7f1de8
md"""
optimal k plot, 
compare following for k=1 and k=kopt and k=n.

We want to prepare a register of size n, within a window of w trials.
We can do this using the generalized protocol by choosing different k.
For simplicity we choose n/k = q an integer, such that k = n/q

WARNING: w should account for a single shot taking exponentially longer for the multiplexed protocol!
"""

# ╔═╡ f4c10a96-9e95-4e46-a05e-f1cc44749e75
@doc"""
    windowed_waiting_trials_low_success_probability(w,s,p)

Average trials until s successes are observed within a window of w trials in the limit of low success probabilities p<<1/w.
The expression is derived in Davies et al. (2024), see Eq. (33).
"""
function windowed_waiting_trials_low_success_probability(w,s,p)
	1 / ( binomial(w-1, s-1)*p^s )
end

# ╔═╡ 048688fd-bdd5-4833-b1ea-ba2ce774c08b
logbinomial(n,k) = logfactorial(n)-logfactorial(k)-logfactorial(n-k)

# ╔═╡ 88925d77-e116-42ee-89b2-a390d61612c9
@doc"""
    log_windowed_waiting_trials_low_success_probability(w,s,p)

Logarithmic average trials until s successes are observed within a window of w trials in the limit of low success probabilities p<<1/w.
The expression is derived in Davies et al. (2024), see Eq. (33).
"""
function log_windowed_waiting_trials_low_success_probability(w,s,p)
	- ( logbinomial(w-1, s-1) + s*log(p) )
end 

# ╔═╡ 8ee37945-7708-41ff-9e39-5e4f364cd04e
@doc"""
    log_nonwindowed_waiting_trials(s,p)

Logarithmic average trials until s successes are observed within a window of w trials in the limit of low success probabilities p<<1/w.
More details on the windowing problem can be found in Davies et al. (2024).
"""
function log_nonwindowed_waiting_trials(s,p)
	log(s) - log(p)
end

# ╔═╡ bde8621f-84af-4a7f-b04a-29dcbdc0f387
function log_windowd_waiting_trials_low_success_probability(w0,k,q,ηfiber,ηdet,η0,η1)
	# n = k*q
	p = P0(k, ηfiber, ηdet, η0, η1)
	effective_trial_time = 2^(k-1)
	w = floor(Int, w0/effective_trial_time)
	@assert w > 1
	@assert p < 1/w
	log(effective_trial_time) + log_windowed_waiting_trials_low_success_probability(w,q,p)
end

# ╔═╡ 495903cb-60c3-45e4-b922-95d083959236
function windowed_geometric_trajectory(window_size, successes, probability; return_pattern=false)
	fails_til_success_dist = Distributions.Geometric(probability)
	next_success(current_trial) = rand(fails_til_success_dist) + 1 + current_trial
	success_trials = zeros(Int, successes)
	unprepared = fill(true, successes)
	last_trial = success_trials[end]
	while any(unprepared)
		for i in 1:successes
			if unprepared[i]
				# note that we assume one communication channel, i.e., no parallelized attempts
				# such that given a success, the next success can only occur earliest in the next trial
				# therefore last_trial is always the reference trial
				last_trial = next_success(last_trial)
				success_trials[i] = last_trial
			end
		end
		@. unprepared = last_trial - success_trials > window_size
	end
	if return_pattern
		sort!(success_trials)
		(last_trial, last_trial.-success_trials[(end-1):-1:1])
	else
		last_trial
	end
end


# ╔═╡ e02ba4bc-98cb-4f76-a8aa-ae5af36b31de
function simulated_windowed_geometric_trials(window_size, successes, probability; trajectories=1, chunks=Threads.nthreads())
	_chunks = if trajectories <= chunks
        [ 1 for _ in 1:trajectories ]
    else
        c =  fld(trajectories, chunks)
        r = mod(trajectories, c)
        # the first r chunks have 1 more element
        [ c+(i <= r ? 1 : 0) for i in 1:chunks ]
    end
	tasks = map(_chunks) do chunk_size
		Threads.@spawn sum( windowed_geometric_trajectory($window_size, $successes, $probability; return_pattern=false) ./ $trajectories for _ in 1:$chunk_size )
	end
	results = fetch.(tasks)
	sum(results)
end

# ╔═╡ 62e4a7a6-41f1-42f0-850a-a1da8af8f8c1
@doc"""
    log_windowed_waiting_trials(w,s,p;trajectories=1_000,chunks=Threads.nthreads())

Logarithmic average trials until s successes are observed within a window of w trials for individual trials with success probabilities p.
The average is taken over trajectories and the computation time scales with 1/p.
"""
function log_windowed_waiting_trials(w,s,p;trajectories=1_000, chunks=Threads.nthreads())
	log( simulated_windowed_geometric_trials(w,s,p;trajectories,chunks) )
end

# ╔═╡ 64664ceb-afb0-44cc-be20-250fa57d51a8
function simulated_or_estimate_windowed_geometric_trials(window_size, successes, probability; trajectories=1000, chunks=Threads.nthreads())
	# low probability limit, not quantified exactly when true
	# but considering that it should work if the probability to have any success is in a window we take it this way
	if window_size == successes || successes == 1
		(1/probability^successes - 1) / (1-probability)
	elseif probability <= 0.1 / window_size
		exp(log_windowed_waiting_trials_low_success_probability(window_size,successes,probability))
	elseif successes <= 4 || probability >= (successes <= 8 ? 0.1 : 1)*successes / window_size # 0.1 is an arbitrary factor but this ensures computation time stays low
		simulated_windowed_geometric_trials(window_size, successes, probability; trajectories, chunks)
	else
		NaN
	end
end

# ╔═╡ 001e7500-af35-418f-ad7c-9e0f72119aa9
function simulated_or_estimate_windowed_geometric_trials(w0,k,q,ηfiber,ηdet,η0,η1; trajectories=1000, chunks=Threads.nthreads())
	# n = k*q
	p = P0(k, ηfiber, ηdet, η0, η1)
	effective_trial_time = 2^(k-1)
	w = floor(Int, w0/effective_trial_time)
	@assert w >= 1
	@assert p <= 1
	effective_trial_time*simulated_or_estimate_windowed_geometric_trials(w,q,p; trajectories, chunks)
end

# ╔═╡ 8fbb46ef-d9e6-445d-a2d3-a30382acd49b
let f = Figure(size=(9cm_plot,6cm_plot)), # single column figure
	# n = 4, wmax = 60, batch_sizes = [1,2,4] # fast
	# n = 2, wmax = 50, batch_sizes = [1,2] # fast
	n = 8, wmax = 200, batch_sizes = [1,2,4,8] # fast!

	ax = Axis(f[1,1]; ylabel=L"rate ($1/T_{TB}$)", xlabel=L"window size $w_0$", yscale=log10)
	for (c,k) in enumerate(batch_sizes)
		@assert mod(n,k) == 0
		@show P0(k, ηfiber, ηdet, η0, η1)
		q = n ÷ k # batches
		@show wmin = max(1, ceil(Int, q*2^(k-1))+1)
		if wmin < wmax
			plot_me(w0) = 1/simulated_or_estimate_windowed_geometric_trials(w0,k,q,ηfiber,ηdet,η0,η1; trajectories=100, chunks=Threads.nthreads())
			lines!(wmin:ceil(Int, (wmax-wmin)/100):wmax, plot_me; label="$(k),$(q)", linestyle=linestyles[c])
			hlines!( P0(k, ηfiber, ηdet, η0, η1)/(q*2^(k-1)) )
		end
	end
	# ylims!(ax,(1e-8,1e-3))
	axislegend(ax, L"k,q", position=:rb)
	if PDF_GEN
		save("$(PDF_DIR)/window_rate.pdf", f)
	end	
	f
end

# ╔═╡ b97b65cd-82fc-4e77-b5c7-af17321216af
let w = 2_000,
	Latt = ustrip(u"km", 10.0u"km"/(0.2*log(10))),
	ηfiber_intrinsic = 1,
	n = 16
		# @show [ 2^(n/q) ./ ( P0(n/q, ηfiber, ηdet, η0, η1) )^q for q in qs  ]
	ηfiber = 1/20_000
	@show -Latt * log( ηfiber / ηfiber_intrinsic )
end

# ╔═╡ 9677ff9c-25cd-4493-9e4f-9ddf1490708e
let f = Figure(size=(9cm_plot,6cm_plot)), # single column figure
	Latt=ustrip(u"km", 10.0u"km"/(0.2*log(10))), 
	Ttb = ustrip(u"s", time_bin_duration),
    speed_of_light_in_fiber_kmps=ustrip(u"km/s", 2.0/3 * CD18.c_0),
	C = 38, η0 = 0.9, η1 = η0*(C/(C+2))^2, ηdet=0.9, ηfiber_intrinsic = 0.9,
	# n =2, ks = [1,2]
	n = 8, ks=[1,2,4,8]
	# n = 16, ks=[1,2,4,8,16]
		
	w0 = n == 16 ? 2^15 : 2_000
	Lmax = n==16 ? 250 : 230
	Lmin = n==16 ? 100 : 0

	Random.seed!(42)
	
	# for the approximation to hold we need 1/P << w and P0 propto ηfiber
	P_intrinsic = P0(1,ηfiber,ηdet,η0,η1)
	ηfiber_min = 1/(10*w0*P_intrinsic)
	# Lmin = - Latt * log(ηfiber_min / ηfiber_intrinsic)


	# @show [ 2^(n/q) ./ ( P0(n/q, ηfiber, ηdet, η0, η1) )^q for q in qs  ]
	# @show [ (2^(-n/q), P0(n/q, ηfiber, ηdet, η0, η1)^q) for q in qs  ]
	ax = Axis(f[1,1]; 
			  # title=L"n=%$(n)",
			  ylabel=L"rate ($1/s$)", yscale=log10, 
			  xlabel=L"distance $L$ (km)")
	for (c,k) in enumerate(ks)
		@assert mod(n,k) == 0
		q = n ÷ k # batches
		function plot_me(L)
			T = Ttb*simulated_or_estimate_windowed_geometric_trials(w0,k,q,exp(-L/Latt)*ηfiber_intrinsic,ηdet,η0,η1; trajectories=1000)
			1/T
		end
		
		function plot_me_ST(L)
			T = Ttb*(q*2^(k-1))/P0(k, exp(-L/Latt)*ηfiber_intrinsic, ηdet, η0, η1)
			1/T
		end
		
		lines!(range(Lmin,Lmax,length=200), plot_me; label="$(k),$(q)", linestyle=linestyles[c]) # 
		# lines!(range(Lmin,Lmax,length=200), plot_me_ST; label="$(k),$(q)", linestyle=linestyles[c])
	end
	ylims!(ax, n==2 ? (1,1e6) : (1, 1e5))
	xlims!(ax, (Lmin,Lmax))
	axislegend(ax, L"k,q", position=:lb)


	# double click protocol q=n
	# here the success probability is 0.5 * ηs * ηc
	# (i.e., only parts where both photons are detected and in different time-bins)
	# ηs = η0*C/(1+C) * ηdet
	# ηc = ηfiber * ηdet
	function plot_me_DC(L)
		T = Ttb *  simulated_or_estimate_windowed_geometric_trials(w0,n,0.5*ηdet^2*( exp(-L/Latt)*ηfiber_intrinsic )*( η0*C/(1+C) ))
		1/T
	end
	lines!(range(Lmin,Lmax,length=200), plot_me_DC; label="DC", color=:black)#1,$(n),
	text!(n == 8 ? (105,20) : (180,20), text = "DC")

	# Label(f[1,1], L"n=%$(n)"; valign=:top, halign=:right, tellheight=false, tellwidth=false, padding=(5,5,5,5))
	if PDF_GEN
		save("$(PDF_DIR)/distance_rate_n=$(n)_w0=$(w0).pdf", f)
	end	
	# ntfy("Plot done", "distance_rate plot finished")
	f
end

# ╔═╡ 00000000-0000-0000-0000-000000000001
PLUTO_PROJECT_TOML_CONTENTS = """
[deps]
CairoMakie = "13f3f980-e62b-5c42-98c6-ff1f3baf88f0"
Distributions = "31c24e10-a181-5473-b8eb-7969acd0382f"
LaTeXStrings = "b964fa9f-0449-5b57-a5c2-d3ea65f4040f"
PhysicalConstants = "5ad8b20f-a522-5ce9-bfc9-ddf1d5bda6ab"
Random = "9a3f8284-a2c9-5f02-9a11-845980a1fd5c"
SpecialFunctions = "276daf66-3868-5448-9aa4-cd146d93841b"
Unitful = "1986cc42-f94f-5a68-af5c-568840ba703d"

[compat]
CairoMakie = "~0.15.6"
Distributions = "~0.25.122"
LaTeXStrings = "~1.4.0"
PhysicalConstants = "~0.2.4"
SpecialFunctions = "~2.6.1"
Unitful = "~1.25.0"
"""

# ╔═╡ 00000000-0000-0000-0000-000000000002
PLUTO_MANIFEST_TOML_CONTENTS = """
# This file is machine-generated - editing it directly is not advised

julia_version = "1.12.1"
manifest_format = "2.0"
project_hash = "d120725cd432ebbfff0e507e87f88b358c7d643a"

[[deps.AbstractFFTs]]
deps = ["LinearAlgebra"]
git-tree-sha1 = "d92ad398961a3ed262d8bf04a1a2b8340f915fef"
uuid = "621f4979-c628-5d54-868e-fcf4e3e8185c"
version = "1.5.0"
weakdeps = ["ChainRulesCore", "Test"]

    [deps.AbstractFFTs.extensions]
    AbstractFFTsChainRulesCoreExt = "ChainRulesCore"
    AbstractFFTsTestExt = "Test"

[[deps.AbstractTrees]]
git-tree-sha1 = "2d9c9a55f9c93e8887ad391fbae72f8ef55e1177"
uuid = "1520ce14-60c1-5f80-bbc7-55ef81b5835c"
version = "0.4.5"

[[deps.Accessors]]
deps = ["CompositionsBase", "ConstructionBase", "Dates", "InverseFunctions", "MacroTools"]
git-tree-sha1 = "3b86719127f50670efe356bc11073d84b4ed7a5d"
uuid = "7d9f7c33-5ae7-4f3b-8dc6-eff91059b697"
version = "0.1.42"

    [deps.Accessors.extensions]
    AxisKeysExt = "AxisKeys"
    IntervalSetsExt = "IntervalSets"
    LinearAlgebraExt = "LinearAlgebra"
    StaticArraysExt = "StaticArrays"
    StructArraysExt = "StructArrays"
    TestExt = "Test"
    UnitfulExt = "Unitful"

    [deps.Accessors.weakdeps]
    AxisKeys = "94b1ba4f-4ee9-5380-92f1-94cde586c3c5"
    IntervalSets = "8197267c-284f-5f27-9208-e0e47529a953"
    LinearAlgebra = "37e2e46d-f89d-539d-b4ee-838fcccc9c8e"
    StaticArrays = "90137ffa-7385-5640-81b9-e52037218182"
    StructArrays = "09ab397b-f2b6-538f-b94a-2f83cf4a842a"
    Test = "8dfed614-e22c-5e08-85e1-65c5234f0b40"
    Unitful = "1986cc42-f94f-5a68-af5c-568840ba703d"

[[deps.Adapt]]
deps = ["LinearAlgebra", "Requires"]
git-tree-sha1 = "7e35fca2bdfba44d797c53dfe63a51fabf39bfc0"
uuid = "79e6a3ab-5dfb-504d-930d-738a2a938a0e"
version = "4.4.0"
weakdeps = ["SparseArrays", "StaticArrays"]

    [deps.Adapt.extensions]
    AdaptSparseArraysExt = "SparseArrays"
    AdaptStaticArraysExt = "StaticArrays"

[[deps.AdaptivePredicates]]
git-tree-sha1 = "7e651ea8d262d2d74ce75fdf47c4d63c07dba7a6"
uuid = "35492f91-a3bd-45ad-95db-fcad7dcfedb7"
version = "1.2.0"

[[deps.AliasTables]]
deps = ["PtrArrays", "Random"]
git-tree-sha1 = "9876e1e164b144ca45e9e3198d0b689cadfed9ff"
uuid = "66dad0bd-aa9a-41b7-9441-69ab47430ed8"
version = "1.1.3"

[[deps.Animations]]
deps = ["Colors"]
git-tree-sha1 = "e092fa223bf66a3c41f9c022bd074d916dc303e7"
uuid = "27a7e980-b3e6-11e9-2bcd-0b925532e340"
version = "0.4.2"

[[deps.ArgTools]]
uuid = "0dad84c5-d112-42e6-8d28-ef12dabb789f"
version = "1.1.2"

[[deps.Artifacts]]
uuid = "56f22d72-fd6d-98f1-02f0-08ddc0907c33"
version = "1.11.0"

[[deps.Automa]]
deps = ["PrecompileTools", "SIMD", "TranscodingStreams"]
git-tree-sha1 = "a8f503e8e1a5f583fbef15a8440c8c7e32185df2"
uuid = "67c07d97-cdcb-5c2c-af73-a7f9c32a568b"
version = "1.1.0"

[[deps.AxisAlgorithms]]
deps = ["LinearAlgebra", "Random", "SparseArrays", "WoodburyMatrices"]
git-tree-sha1 = "01b8ccb13d68535d73d2b0c23e39bd23155fb712"
uuid = "13072b0f-2c55-5437-9ae7-d433b7a33950"
version = "1.1.0"

[[deps.AxisArrays]]
deps = ["Dates", "IntervalSets", "IterTools", "RangeArrays"]
git-tree-sha1 = "4126b08903b777c88edf1754288144a0492c05ad"
uuid = "39de3d68-74b9-583c-8d2d-e117c070f3a9"
version = "0.4.8"

[[deps.Base64]]
uuid = "2a0f44e3-6c83-55bd-87e4-b1978d98bd5f"
version = "1.11.0"

[[deps.BaseDirs]]
git-tree-sha1 = "bca794632b8a9bbe159d56bf9e31c422671b35e0"
uuid = "18cc8868-cbac-4acf-b575-c8ff214dc66f"
version = "1.3.2"

[[deps.Bzip2_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "1b96ea4a01afe0ea4090c5c8039690672dd13f2e"
uuid = "6e34b625-4abd-537c-b88f-471c36dfa7a0"
version = "1.0.9+0"

[[deps.CEnum]]
git-tree-sha1 = "389ad5c84de1ae7cf0e28e381131c98ea87d54fc"
uuid = "fa961155-64e5-5f13-b03f-caf6b980ea82"
version = "0.5.0"

[[deps.CRC32c]]
uuid = "8bf52ea8-c179-5cab-976a-9e18b702a9bc"
version = "1.11.0"

[[deps.CRlibm]]
deps = ["CRlibm_jll"]
git-tree-sha1 = "66188d9d103b92b6cd705214242e27f5737a1e5e"
uuid = "96374032-68de-5a5b-8d9e-752f78720389"
version = "1.0.2"

[[deps.CRlibm_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "e329286945d0cfc04456972ea732551869af1cfc"
uuid = "4e9b3aee-d8a1-5a3d-ad8b-7d824db253f0"
version = "1.0.1+0"

[[deps.Cairo]]
deps = ["Cairo_jll", "Colors", "Glib_jll", "Graphics", "Libdl", "Pango_jll"]
git-tree-sha1 = "71aa551c5c33f1a4415867fe06b7844faadb0ae9"
uuid = "159f3aea-2a34-519c-b102-8c37f9878175"
version = "1.1.1"

[[deps.CairoMakie]]
deps = ["CRC32c", "Cairo", "Cairo_jll", "Colors", "FileIO", "FreeType", "GeometryBasics", "LinearAlgebra", "Makie", "PrecompileTools"]
git-tree-sha1 = "f8caabc5a1c1fb88bcbf9bc4078e5656a477afd0"
uuid = "13f3f980-e62b-5c42-98c6-ff1f3baf88f0"
version = "0.15.6"

[[deps.Cairo_jll]]
deps = ["Artifacts", "Bzip2_jll", "CompilerSupportLibraries_jll", "Fontconfig_jll", "FreeType2_jll", "Glib_jll", "JLLWrappers", "LZO_jll", "Libdl", "Pixman_jll", "Xorg_libXext_jll", "Xorg_libXrender_jll", "Zlib_jll", "libpng_jll"]
git-tree-sha1 = "fde3bf89aead2e723284a8ff9cdf5b551ed700e8"
uuid = "83423d85-b0ee-5818-9007-b63ccbeb887a"
version = "1.18.5+0"

[[deps.Calculus]]
deps = ["LinearAlgebra"]
git-tree-sha1 = "9cb23bbb1127eefb022b022481466c0f1127d430"
uuid = "49dc2e85-a5d0-5ad3-a950-438e2897f1b9"
version = "0.5.2"

[[deps.ChainRulesCore]]
deps = ["Compat", "LinearAlgebra"]
git-tree-sha1 = "e4c6a16e77171a5f5e25e9646617ab1c276c5607"
uuid = "d360d2e6-b24c-11e9-a2a3-2a2ae2dbcce4"
version = "1.26.0"
weakdeps = ["SparseArrays"]

    [deps.ChainRulesCore.extensions]
    ChainRulesCoreSparseArraysExt = "SparseArrays"

[[deps.ColorBrewer]]
deps = ["Colors", "JSON"]
git-tree-sha1 = "e771a63cc8b539eca78c85b0cabd9233d6c8f06f"
uuid = "a2cac450-b92f-5266-8821-25eda20663c8"
version = "0.4.1"

[[deps.ColorSchemes]]
deps = ["ColorTypes", "ColorVectorSpace", "Colors", "FixedPointNumbers", "PrecompileTools", "Random"]
git-tree-sha1 = "b0fd3f56fa442f81e0a47815c92245acfaaa4e34"
uuid = "35d6a980-a343-548e-a6ea-1d62b119f2f4"
version = "3.31.0"

[[deps.ColorTypes]]
deps = ["FixedPointNumbers", "Random"]
git-tree-sha1 = "67e11ee83a43eb71ddc950302c53bf33f0690dfe"
uuid = "3da002f7-5984-5a60-b8a6-cbb66c0b333f"
version = "0.12.1"
weakdeps = ["StyledStrings"]

    [deps.ColorTypes.extensions]
    StyledStringsExt = "StyledStrings"

[[deps.ColorVectorSpace]]
deps = ["ColorTypes", "FixedPointNumbers", "LinearAlgebra", "Requires", "Statistics", "TensorCore"]
git-tree-sha1 = "8b3b6f87ce8f65a2b4f857528fd8d70086cd72b1"
uuid = "c3611d14-8923-5661-9e6a-0046d554d3a4"
version = "0.11.0"
weakdeps = ["SpecialFunctions"]

    [deps.ColorVectorSpace.extensions]
    SpecialFunctionsExt = "SpecialFunctions"

[[deps.Colors]]
deps = ["ColorTypes", "FixedPointNumbers", "Reexport"]
git-tree-sha1 = "37ea44092930b1811e666c3bc38065d7d87fcc74"
uuid = "5ae59095-9a9b-59fe-a467-6f913c188581"
version = "0.13.1"

[[deps.CommonSolve]]
git-tree-sha1 = "0eee5eb66b1cf62cd6ad1b460238e60e4b09400c"
uuid = "38540f10-b2f7-11e9-35d8-d573e4eb0ff2"
version = "0.2.4"

[[deps.Compat]]
deps = ["TOML", "UUIDs"]
git-tree-sha1 = "9d8a54ce4b17aa5bdce0ea5c34bc5e7c340d16ad"
uuid = "34da2185-b29b-5c13-b0c7-acf172513d20"
version = "4.18.1"
weakdeps = ["Dates", "LinearAlgebra"]

    [deps.Compat.extensions]
    CompatLinearAlgebraExt = "LinearAlgebra"

[[deps.CompilerSupportLibraries_jll]]
deps = ["Artifacts", "Libdl"]
uuid = "e66e0078-7015-5450-92f7-15fbd957f2ae"
version = "1.3.0+1"

[[deps.CompositionsBase]]
git-tree-sha1 = "802bb88cd69dfd1509f6670416bd4434015693ad"
uuid = "a33af91c-f02d-484b-be07-31d278c5ca2b"
version = "0.1.2"
weakdeps = ["InverseFunctions"]

    [deps.CompositionsBase.extensions]
    CompositionsBaseInverseFunctionsExt = "InverseFunctions"

[[deps.ComputePipeline]]
deps = ["Observables", "Preferences"]
git-tree-sha1 = "cb1299fee09da21e65ec88c1ff3a259f8d0b5802"
uuid = "95dc2771-c249-4cd0-9c9f-1f3b4330693c"
version = "0.1.4"

[[deps.ConstructionBase]]
git-tree-sha1 = "b4b092499347b18a015186eae3042f72267106cb"
uuid = "187b0558-2788-49d3-abe0-74a17ed4e7c9"
version = "1.6.0"
weakdeps = ["IntervalSets", "LinearAlgebra", "StaticArrays"]

    [deps.ConstructionBase.extensions]
    ConstructionBaseIntervalSetsExt = "IntervalSets"
    ConstructionBaseLinearAlgebraExt = "LinearAlgebra"
    ConstructionBaseStaticArraysExt = "StaticArrays"

[[deps.Contour]]
git-tree-sha1 = "439e35b0b36e2e5881738abc8857bd92ad6ff9a8"
uuid = "d38c429a-6771-53c6-b99e-75d170b6e991"
version = "0.6.3"

[[deps.DataAPI]]
git-tree-sha1 = "abe83f3a2f1b857aac70ef8b269080af17764bbe"
uuid = "9a962f9c-6df0-11e9-0e5d-c546b8b5ee8a"
version = "1.16.0"

[[deps.DataStructures]]
deps = ["OrderedCollections"]
git-tree-sha1 = "6c72198e6a101cccdd4c9731d3985e904ba26037"
uuid = "864edb3b-99cc-5e75-8d2d-829cb0a9cfe8"
version = "0.19.1"

[[deps.DataValueInterfaces]]
git-tree-sha1 = "bfc1187b79289637fa0ef6d4436ebdfe6905cbd6"
uuid = "e2d170a0-9d28-54be-80f0-106bbe20a464"
version = "1.0.0"

[[deps.Dates]]
deps = ["Printf"]
uuid = "ade2ca70-3891-5945-98fb-dc099432e06a"
version = "1.11.0"

[[deps.DelaunayTriangulation]]
deps = ["AdaptivePredicates", "EnumX", "ExactPredicates", "Random"]
git-tree-sha1 = "5620ff4ee0084a6ab7097a27ba0c19290200b037"
uuid = "927a84f5-c5f4-47a5-9785-b46e178433df"
version = "1.6.4"

[[deps.Distributed]]
deps = ["Random", "Serialization", "Sockets"]
uuid = "8ba89e20-285c-5b6f-9357-94700520ee1b"
version = "1.11.0"

[[deps.Distributions]]
deps = ["AliasTables", "FillArrays", "LinearAlgebra", "PDMats", "Printf", "QuadGK", "Random", "SpecialFunctions", "Statistics", "StatsAPI", "StatsBase", "StatsFuns"]
git-tree-sha1 = "3bc002af51045ca3b47d2e1787d6ce02e68b943a"
uuid = "31c24e10-a181-5473-b8eb-7969acd0382f"
version = "0.25.122"

    [deps.Distributions.extensions]
    DistributionsChainRulesCoreExt = "ChainRulesCore"
    DistributionsDensityInterfaceExt = "DensityInterface"
    DistributionsTestExt = "Test"

    [deps.Distributions.weakdeps]
    ChainRulesCore = "d360d2e6-b24c-11e9-a2a3-2a2ae2dbcce4"
    DensityInterface = "b429d917-457f-4dbc-8f4c-0cc954292b1d"
    Test = "8dfed614-e22c-5e08-85e1-65c5234f0b40"

[[deps.DocStringExtensions]]
git-tree-sha1 = "7442a5dfe1ebb773c29cc2962a8980f47221d76c"
uuid = "ffbed154-4ef7-542d-bbb7-c09d3a79fcae"
version = "0.9.5"

[[deps.Downloads]]
deps = ["ArgTools", "FileWatching", "LibCURL", "NetworkOptions"]
uuid = "f43a241f-c20a-4ad4-852c-f6b1247861c6"
version = "1.6.0"

[[deps.EarCut_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "e3290f2d49e661fbd94046d7e3726ffcb2d41053"
uuid = "5ae413db-bbd1-5e63-b57d-d24a61df00f5"
version = "2.2.4+0"

[[deps.EnumX]]
git-tree-sha1 = "bddad79635af6aec424f53ed8aad5d7555dc6f00"
uuid = "4e289a0a-7415-4d19-859d-a7e5c4648b56"
version = "1.0.5"

[[deps.ExactPredicates]]
deps = ["IntervalArithmetic", "Random", "StaticArrays"]
git-tree-sha1 = "83231673ea4d3d6008ac74dc5079e77ab2209d8f"
uuid = "429591f6-91af-11e9-00e2-59fbe8cec110"
version = "2.2.9"

[[deps.Expat_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "7bb1361afdb33c7f2b085aa49ea8fe1b0fb14e58"
uuid = "2e619515-83b5-522b-bb60-26c02a35a201"
version = "2.7.1+0"

[[deps.Extents]]
git-tree-sha1 = "b309b36a9e02fe7be71270dd8c0fd873625332b4"
uuid = "411431e0-e8b7-467b-b5e0-f676ba4f2910"
version = "0.1.6"

[[deps.FFMPEG_jll]]
deps = ["Artifacts", "Bzip2_jll", "FreeType2_jll", "FriBidi_jll", "JLLWrappers", "LAME_jll", "Libdl", "Ogg_jll", "OpenSSL_jll", "Opus_jll", "PCRE2_jll", "Zlib_jll", "libaom_jll", "libass_jll", "libfdk_aac_jll", "libvorbis_jll", "x264_jll", "x265_jll"]
git-tree-sha1 = "eaa040768ea663ca695d442be1bc97edfe6824f2"
uuid = "b22a6f82-2f65-5046-a5b2-351ab43fb4e5"
version = "6.1.3+0"

[[deps.FFTW]]
deps = ["AbstractFFTs", "FFTW_jll", "Libdl", "LinearAlgebra", "MKL_jll", "Preferences", "Reexport"]
git-tree-sha1 = "97f08406df914023af55ade2f843c39e99c5d969"
uuid = "7a1cc6ca-52ef-59f5-83cd-3a7055c09341"
version = "1.10.0"

[[deps.FFTW_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "6d6219a004b8cf1e0b4dbe27a2860b8e04eba0be"
uuid = "f5851436-0d7a-5f13-b9de-f02708fd171a"
version = "3.3.11+0"

[[deps.FileIO]]
deps = ["Pkg", "Requires", "UUIDs"]
git-tree-sha1 = "d60eb76f37d7e5a40cc2e7c36974d864b82dc802"
uuid = "5789e2e9-d7fb-5bc7-8068-2c6fae9b9549"
version = "1.17.1"

    [deps.FileIO.extensions]
    HTTPExt = "HTTP"

    [deps.FileIO.weakdeps]
    HTTP = "cd3eb016-35fb-5094-929b-558a96fad6f3"

[[deps.FilePaths]]
deps = ["FilePathsBase", "MacroTools", "Reexport", "Requires"]
git-tree-sha1 = "919d9412dbf53a2e6fe74af62a73ceed0bce0629"
uuid = "8fc22ac5-c921-52a6-82fd-178b2807b824"
version = "0.8.3"

[[deps.FilePathsBase]]
deps = ["Compat", "Dates"]
git-tree-sha1 = "3bab2c5aa25e7840a4b065805c0cdfc01f3068d2"
uuid = "48062228-2e41-5def-b9a4-89aafe57970f"
version = "0.9.24"
weakdeps = ["Mmap", "Test"]

    [deps.FilePathsBase.extensions]
    FilePathsBaseMmapExt = "Mmap"
    FilePathsBaseTestExt = "Test"

[[deps.FileWatching]]
uuid = "7b1f6079-737a-58dc-b8bc-7a2ca5c1b5ee"
version = "1.11.0"

[[deps.FillArrays]]
deps = ["LinearAlgebra"]
git-tree-sha1 = "173e4d8f14230a7523ae11b9a3fa9edb3e0efd78"
uuid = "1a297f60-69ca-5386-bcde-b61e274b549b"
version = "1.14.0"
weakdeps = ["PDMats", "SparseArrays", "Statistics"]

    [deps.FillArrays.extensions]
    FillArraysPDMatsExt = "PDMats"
    FillArraysSparseArraysExt = "SparseArrays"
    FillArraysStatisticsExt = "Statistics"

[[deps.FixedPointNumbers]]
deps = ["Statistics"]
git-tree-sha1 = "05882d6995ae5c12bb5f36dd2ed3f61c98cbb172"
uuid = "53c48c17-4a7d-5ca2-90c5-79b7896eea93"
version = "0.8.5"

[[deps.Fontconfig_jll]]
deps = ["Artifacts", "Bzip2_jll", "Expat_jll", "FreeType2_jll", "JLLWrappers", "Libdl", "Libuuid_jll", "Zlib_jll"]
git-tree-sha1 = "f85dac9a96a01087df6e3a749840015a0ca3817d"
uuid = "a3f928ae-7b40-5064-980b-68af3947d34b"
version = "2.17.1+0"

[[deps.Format]]
git-tree-sha1 = "9c68794ef81b08086aeb32eeaf33531668d5f5fc"
uuid = "1fa38f19-a742-5d3f-a2b9-30dd87b9d5f8"
version = "1.3.7"

[[deps.FreeType]]
deps = ["CEnum", "FreeType2_jll"]
git-tree-sha1 = "907369da0f8e80728ab49c1c7e09327bf0d6d999"
uuid = "b38be410-82b0-50bf-ab77-7b57e271db43"
version = "4.1.1"

[[deps.FreeType2_jll]]
deps = ["Artifacts", "Bzip2_jll", "JLLWrappers", "Libdl", "Zlib_jll"]
git-tree-sha1 = "2c5512e11c791d1baed2049c5652441b28fc6a31"
uuid = "d7e528f0-a631-5988-bf34-fe36492bcfd7"
version = "2.13.4+0"

[[deps.FreeTypeAbstraction]]
deps = ["BaseDirs", "ColorVectorSpace", "Colors", "FreeType", "GeometryBasics", "Mmap"]
git-tree-sha1 = "4ebb930ef4a43817991ba35db6317a05e59abd11"
uuid = "663a7486-cb36-511b-a19d-713bb74d65c9"
version = "0.10.8"

[[deps.FriBidi_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "7a214fdac5ed5f59a22c2d9a885a16da1c74bbc7"
uuid = "559328eb-81f9-559d-9380-de523a88c83c"
version = "1.0.17+0"

[[deps.GeometryBasics]]
deps = ["EarCut_jll", "Extents", "IterTools", "LinearAlgebra", "PrecompileTools", "Random", "StaticArrays"]
git-tree-sha1 = "1f5a80f4ed9f5a4aada88fc2db456e637676414b"
uuid = "5c1252a2-5f33-56bf-86c9-59e7332b4326"
version = "0.5.10"

    [deps.GeometryBasics.extensions]
    GeometryBasicsGeoInterfaceExt = "GeoInterface"

    [deps.GeometryBasics.weakdeps]
    GeoInterface = "cf35fbd7-0cd7-5166-be24-54bfbe79505f"

[[deps.GettextRuntime_jll]]
deps = ["Artifacts", "CompilerSupportLibraries_jll", "JLLWrappers", "Libdl", "Libiconv_jll"]
git-tree-sha1 = "45288942190db7c5f760f59c04495064eedf9340"
uuid = "b0724c58-0f36-5564-988d-3bb0596ebc4a"
version = "0.22.4+0"

[[deps.Giflib_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "6570366d757b50fabae9f4315ad74d2e40c0560a"
uuid = "59f7168a-df46-5410-90c8-f2779963d0ec"
version = "5.2.3+0"

[[deps.Glib_jll]]
deps = ["Artifacts", "GettextRuntime_jll", "JLLWrappers", "Libdl", "Libffi_jll", "Libiconv_jll", "Libmount_jll", "PCRE2_jll", "Zlib_jll"]
git-tree-sha1 = "50c11ffab2a3d50192a228c313f05b5b5dc5acb2"
uuid = "7746bdde-850d-59dc-9ae8-88ece973131d"
version = "2.86.0+0"

[[deps.Graphics]]
deps = ["Colors", "LinearAlgebra", "NaNMath"]
git-tree-sha1 = "a641238db938fff9b2f60d08ed9030387daf428c"
uuid = "a2bd30eb-e257-5431-a919-1863eab51364"
version = "1.1.3"

[[deps.Graphite2_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "8a6dbda1fd736d60cc477d99f2e7a042acfa46e8"
uuid = "3b182d85-2403-5c21-9c21-1e1f0cc25472"
version = "1.3.15+0"

[[deps.GridLayoutBase]]
deps = ["GeometryBasics", "InteractiveUtils", "Observables"]
git-tree-sha1 = "93d5c27c8de51687a2c70ec0716e6e76f298416f"
uuid = "3955a311-db13-416c-9275-1d80ed98e5e9"
version = "0.11.2"

[[deps.Grisu]]
git-tree-sha1 = "53bb909d1151e57e2484c3d1b53e19552b887fb2"
uuid = "42e2da0e-8278-4e71-bc24-59509adca0fe"
version = "1.0.2"

[[deps.HarfBuzz_jll]]
deps = ["Artifacts", "Cairo_jll", "Fontconfig_jll", "FreeType2_jll", "Glib_jll", "Graphite2_jll", "JLLWrappers", "Libdl", "Libffi_jll"]
git-tree-sha1 = "f923f9a774fcf3f5cb761bfa43aeadd689714813"
uuid = "2e76f6c2-a576-52d4-95c1-20adfe4de566"
version = "8.5.1+0"

[[deps.HypergeometricFunctions]]
deps = ["LinearAlgebra", "OpenLibm_jll", "SpecialFunctions"]
git-tree-sha1 = "68c173f4f449de5b438ee67ed0c9c748dc31a2ec"
uuid = "34004b35-14d8-5ef3-9330-4cdb6864b03a"
version = "0.3.28"

[[deps.ImageAxes]]
deps = ["AxisArrays", "ImageBase", "ImageCore", "Reexport", "SimpleTraits"]
git-tree-sha1 = "e12629406c6c4442539436581041d372d69c55ba"
uuid = "2803e5a7-5153-5ecf-9a86-9b4c37f5f5ac"
version = "0.6.12"

[[deps.ImageBase]]
deps = ["ImageCore", "Reexport"]
git-tree-sha1 = "eb49b82c172811fd2c86759fa0553a2221feb909"
uuid = "c817782e-172a-44cc-b673-b171935fbb9e"
version = "0.1.7"

[[deps.ImageCore]]
deps = ["ColorVectorSpace", "Colors", "FixedPointNumbers", "MappedArrays", "MosaicViews", "OffsetArrays", "PaddedViews", "PrecompileTools", "Reexport"]
git-tree-sha1 = "8c193230235bbcee22c8066b0374f63b5683c2d3"
uuid = "a09fc81d-aa75-5fe9-8630-4744c3626534"
version = "0.10.5"

[[deps.ImageIO]]
deps = ["FileIO", "IndirectArrays", "JpegTurbo", "LazyModules", "Netpbm", "OpenEXR", "PNGFiles", "QOI", "Sixel", "TiffImages", "UUIDs", "WebP"]
git-tree-sha1 = "696144904b76e1ca433b886b4e7edd067d76cbf7"
uuid = "82e4d734-157c-48bb-816b-45c225c6df19"
version = "0.6.9"

[[deps.ImageMetadata]]
deps = ["AxisArrays", "ImageAxes", "ImageBase", "ImageCore"]
git-tree-sha1 = "2a81c3897be6fbcde0802a0ebe6796d0562f63ec"
uuid = "bc367c6b-8a6b-528e-b4bd-a4b897500b49"
version = "0.9.10"

[[deps.Imath_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "0936ba688c6d201805a83da835b55c61a180db52"
uuid = "905a6f67-0a94-5f89-b386-d35d92009cd1"
version = "3.1.11+0"

[[deps.IndirectArrays]]
git-tree-sha1 = "012e604e1c7458645cb8b436f8fba789a51b257f"
uuid = "9b13fd28-a010-5f03-acff-a1bbcff69959"
version = "1.0.0"

[[deps.Inflate]]
git-tree-sha1 = "d1b1b796e47d94588b3757fe84fbf65a5ec4a80d"
uuid = "d25df0c9-e2be-5dd7-82c8-3ad0b3e990b9"
version = "0.1.5"

[[deps.IntelOpenMP_jll]]
deps = ["Artifacts", "JLLWrappers", "LazyArtifacts", "Libdl"]
git-tree-sha1 = "ec1debd61c300961f98064cfb21287613ad7f303"
uuid = "1d5cc7b8-4909-519e-a0f8-d0f5ad9712d0"
version = "2025.2.0+0"

[[deps.InteractiveUtils]]
deps = ["Markdown"]
uuid = "b77e0a4c-d291-57a0-90e8-8db25a27a240"
version = "1.11.0"

[[deps.Interpolations]]
deps = ["Adapt", "AxisAlgorithms", "ChainRulesCore", "LinearAlgebra", "OffsetArrays", "Random", "Ratios", "SharedArrays", "SparseArrays", "StaticArrays", "WoodburyMatrices"]
git-tree-sha1 = "65d505fa4c0d7072990d659ef3fc086eb6da8208"
uuid = "a98d9a8b-a2ab-59e6-89dd-64a1c18fca59"
version = "0.16.2"

    [deps.Interpolations.extensions]
    InterpolationsForwardDiffExt = "ForwardDiff"
    InterpolationsUnitfulExt = "Unitful"

    [deps.Interpolations.weakdeps]
    ForwardDiff = "f6369f11-7733-5829-9624-2563aa707210"
    Unitful = "1986cc42-f94f-5a68-af5c-568840ba703d"

[[deps.IntervalArithmetic]]
deps = ["CRlibm", "MacroTools", "OpenBLASConsistentFPCSR_jll", "Printf", "Random", "RoundingEmulator"]
git-tree-sha1 = "bf0210c01fb7d67c31fed97d7c1d1716b98ea689"
uuid = "d1acc4aa-44c8-5952-acd4-ba5d80a2a253"
version = "1.0.1"

    [deps.IntervalArithmetic.extensions]
    IntervalArithmeticArblibExt = "Arblib"
    IntervalArithmeticDiffRulesExt = "DiffRules"
    IntervalArithmeticForwardDiffExt = "ForwardDiff"
    IntervalArithmeticIntervalSetsExt = "IntervalSets"
    IntervalArithmeticLinearAlgebraExt = "LinearAlgebra"
    IntervalArithmeticRecipesBaseExt = "RecipesBase"
    IntervalArithmeticSparseArraysExt = "SparseArrays"

    [deps.IntervalArithmetic.weakdeps]
    Arblib = "fb37089c-8514-4489-9461-98f9c8763369"
    DiffRules = "b552c78f-8df3-52c6-915a-8e097449b14b"
    ForwardDiff = "f6369f11-7733-5829-9624-2563aa707210"
    IntervalSets = "8197267c-284f-5f27-9208-e0e47529a953"
    LinearAlgebra = "37e2e46d-f89d-539d-b4ee-838fcccc9c8e"
    RecipesBase = "3cdcf5f2-1ef4-517c-9805-6587b60abb01"
    SparseArrays = "2f01184e-e22b-5df5-ae63-d93ebab69eaf"

[[deps.IntervalSets]]
git-tree-sha1 = "5fbb102dcb8b1a858111ae81d56682376130517d"
uuid = "8197267c-284f-5f27-9208-e0e47529a953"
version = "0.7.11"

    [deps.IntervalSets.extensions]
    IntervalSetsRandomExt = "Random"
    IntervalSetsRecipesBaseExt = "RecipesBase"
    IntervalSetsStatisticsExt = "Statistics"

    [deps.IntervalSets.weakdeps]
    Random = "9a3f8284-a2c9-5f02-9a11-845980a1fd5c"
    RecipesBase = "3cdcf5f2-1ef4-517c-9805-6587b60abb01"
    Statistics = "10745b16-79ce-11e8-11f9-7d13ad32a3b2"

[[deps.InverseFunctions]]
git-tree-sha1 = "a779299d77cd080bf77b97535acecd73e1c5e5cb"
uuid = "3587e190-3f89-42d0-90ee-14403ec27112"
version = "0.1.17"
weakdeps = ["Dates", "Test"]

    [deps.InverseFunctions.extensions]
    InverseFunctionsDatesExt = "Dates"
    InverseFunctionsTestExt = "Test"

[[deps.IrrationalConstants]]
git-tree-sha1 = "e2222959fbc6c19554dc15174c81bf7bf3aa691c"
uuid = "92d709cd-6900-40b7-9082-c6be49f344b6"
version = "0.2.4"

[[deps.Isoband]]
deps = ["isoband_jll"]
git-tree-sha1 = "f9b6d97355599074dc867318950adaa6f9946137"
uuid = "f1662d9f-8043-43de-a69a-05efc1cc6ff4"
version = "0.1.1"

[[deps.IterTools]]
git-tree-sha1 = "42d5f897009e7ff2cf88db414a389e5ed1bdd023"
uuid = "c8e1da08-722c-5040-9ed9-7db0dc04731e"
version = "1.10.0"

[[deps.IteratorInterfaceExtensions]]
git-tree-sha1 = "a3f24677c21f5bbe9d2a714f95dcd58337fb2856"
uuid = "82899510-4779-5014-852e-03e436cf321d"
version = "1.0.0"

[[deps.JLLWrappers]]
deps = ["Artifacts", "Preferences"]
git-tree-sha1 = "0533e564aae234aff59ab625543145446d8b6ec2"
uuid = "692b3bcd-3c85-4b1f-b108-f13ce0eb3210"
version = "1.7.1"

[[deps.JSON]]
deps = ["Dates", "Mmap", "Parsers", "Unicode"]
git-tree-sha1 = "31e996f0a15c7b280ba9f76636b3ff9e2ae58c9a"
uuid = "682c06a0-de6a-54ab-a142-c8b1cf79cde6"
version = "0.21.4"

[[deps.JpegTurbo]]
deps = ["CEnum", "FileIO", "ImageCore", "JpegTurbo_jll", "TOML"]
git-tree-sha1 = "9496de8fb52c224a2e3f9ff403947674517317d9"
uuid = "b835a17e-a41a-41e7-81f0-2f016b05efe0"
version = "0.1.6"

[[deps.JpegTurbo_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "4255f0032eafd6451d707a51d5f0248b8a165e4d"
uuid = "aacddb02-875f-59d6-b918-886e6ef4fbf8"
version = "3.1.3+0"

[[deps.JuliaSyntaxHighlighting]]
deps = ["StyledStrings"]
uuid = "ac6e5ff7-fb65-4e79-a425-ec3bc9c03011"
version = "1.12.0"

[[deps.KernelDensity]]
deps = ["Distributions", "DocStringExtensions", "FFTW", "Interpolations", "StatsBase"]
git-tree-sha1 = "ba51324b894edaf1df3ab16e2cc6bc3280a2f1a7"
uuid = "5ab0869b-81aa-558d-bb23-cbf5423bbe9b"
version = "0.6.10"

[[deps.LAME_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "059aabebaa7c82ccb853dd4a0ee9d17796f7e1bc"
uuid = "c1c5ebd0-6772-5130-a774-d5fcae4a789d"
version = "3.100.3+0"

[[deps.LERC_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "aaafe88dccbd957a8d82f7d05be9b69172e0cee3"
uuid = "88015f11-f218-50d7-93a8-a6af411a945d"
version = "4.0.1+0"

[[deps.LLVMOpenMP_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "eb62a3deb62fc6d8822c0c4bef73e4412419c5d8"
uuid = "1d63c593-3942-5779-bab2-d838dc0a180e"
version = "18.1.8+0"

[[deps.LZO_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "1c602b1127f4751facb671441ca72715cc95938a"
uuid = "dd4b983a-f0e5-5f8d-a1b7-129d4a5fb1ac"
version = "2.10.3+0"

[[deps.LaTeXStrings]]
git-tree-sha1 = "dda21b8cbd6a6c40d9d02a73230f9d70fed6918c"
uuid = "b964fa9f-0449-5b57-a5c2-d3ea65f4040f"
version = "1.4.0"

[[deps.LazyArtifacts]]
deps = ["Artifacts", "Pkg"]
uuid = "4af54fe1-eca0-43a8-85a7-787d91b784e3"
version = "1.11.0"

[[deps.LazyModules]]
git-tree-sha1 = "a560dd966b386ac9ae60bdd3a3d3a326062d3c3e"
uuid = "8cdb02fc-e678-4876-92c5-9defec4f444e"
version = "0.3.1"

[[deps.LibCURL]]
deps = ["LibCURL_jll", "MozillaCACerts_jll"]
uuid = "b27032c2-a3e7-50c8-80cd-2d36dbcbfd21"
version = "0.6.4"

[[deps.LibCURL_jll]]
deps = ["Artifacts", "LibSSH2_jll", "Libdl", "OpenSSL_jll", "Zlib_jll", "nghttp2_jll"]
uuid = "deac9b47-8bc7-5906-a0fe-35ac56dc84c0"
version = "8.11.1+1"

[[deps.LibGit2]]
deps = ["LibGit2_jll", "NetworkOptions", "Printf", "SHA"]
uuid = "76f85450-5226-5b5a-8eaa-529ad045b433"
version = "1.11.0"

[[deps.LibGit2_jll]]
deps = ["Artifacts", "LibSSH2_jll", "Libdl", "OpenSSL_jll"]
uuid = "e37daf67-58a4-590a-8e99-b0245dd2ffc5"
version = "1.9.0+0"

[[deps.LibSSH2_jll]]
deps = ["Artifacts", "Libdl", "OpenSSL_jll"]
uuid = "29816b5a-b9ab-546f-933c-edad1886dfa8"
version = "1.11.3+1"

[[deps.Libdl]]
uuid = "8f399da3-3557-5675-b5ff-fb832c97cbdb"
version = "1.11.0"

[[deps.Libffi_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "c8da7e6a91781c41a863611c7e966098d783c57a"
uuid = "e9f186c6-92d2-5b65-8a66-fee21dc1b490"
version = "3.4.7+0"

[[deps.Libglvnd_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Xorg_libX11_jll", "Xorg_libXext_jll"]
git-tree-sha1 = "d36c21b9e7c172a44a10484125024495e2625ac0"
uuid = "7e76a0d4-f3c7-5321-8279-8d96eeed0f29"
version = "1.7.1+1"

[[deps.Libiconv_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "be484f5c92fad0bd8acfef35fe017900b0b73809"
uuid = "94ce4f54-9a6c-5748-9c1c-f9c7231a4531"
version = "1.18.0+0"

[[deps.Libmount_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "3acf07f130a76f87c041cfb2ff7d7284ca67b072"
uuid = "4b2f31a3-9ecc-558c-b454-b3730dcb73e9"
version = "2.41.2+0"

[[deps.Libtiff_jll]]
deps = ["Artifacts", "JLLWrappers", "JpegTurbo_jll", "LERC_jll", "Libdl", "XZ_jll", "Zlib_jll", "Zstd_jll"]
git-tree-sha1 = "f04133fe05eff1667d2054c53d59f9122383fe05"
uuid = "89763e89-9b03-5906-acba-b20f662cd828"
version = "4.7.2+0"

[[deps.Libuuid_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "2a7a12fc0a4e7fb773450d17975322aa77142106"
uuid = "38a345b3-de98-5d2b-a5d3-14cd9215e700"
version = "2.41.2+0"

[[deps.LinearAlgebra]]
deps = ["Libdl", "OpenBLAS_jll", "libblastrampoline_jll"]
uuid = "37e2e46d-f89d-539d-b4ee-838fcccc9c8e"
version = "1.12.0"

[[deps.LogExpFunctions]]
deps = ["DocStringExtensions", "IrrationalConstants", "LinearAlgebra"]
git-tree-sha1 = "13ca9e2586b89836fd20cccf56e57e2b9ae7f38f"
uuid = "2ab3a3ac-af41-5b50-aa03-7779005ae688"
version = "0.3.29"

    [deps.LogExpFunctions.extensions]
    LogExpFunctionsChainRulesCoreExt = "ChainRulesCore"
    LogExpFunctionsChangesOfVariablesExt = "ChangesOfVariables"
    LogExpFunctionsInverseFunctionsExt = "InverseFunctions"

    [deps.LogExpFunctions.weakdeps]
    ChainRulesCore = "d360d2e6-b24c-11e9-a2a3-2a2ae2dbcce4"
    ChangesOfVariables = "9e997f8a-9a97-42d5-a9f1-ce6bfc15e2c0"
    InverseFunctions = "3587e190-3f89-42d0-90ee-14403ec27112"

[[deps.Logging]]
uuid = "56ddb016-857b-54e1-b83d-db4d58db5568"
version = "1.11.0"

[[deps.MKL_jll]]
deps = ["Artifacts", "IntelOpenMP_jll", "JLLWrappers", "LazyArtifacts", "Libdl", "oneTBB_jll"]
git-tree-sha1 = "282cadc186e7b2ae0eeadbd7a4dffed4196ae2aa"
uuid = "856f044c-d86e-5d09-b602-aeab76dc8ba7"
version = "2025.2.0+0"

[[deps.MacroTools]]
git-tree-sha1 = "1e0228a030642014fe5cfe68c2c0a818f9e3f522"
uuid = "1914dd2f-81c6-5fcd-8719-6d5c9610ff09"
version = "0.5.16"

[[deps.Makie]]
deps = ["Animations", "Base64", "CRC32c", "ColorBrewer", "ColorSchemes", "ColorTypes", "Colors", "ComputePipeline", "Contour", "Dates", "DelaunayTriangulation", "Distributions", "DocStringExtensions", "Downloads", "FFMPEG_jll", "FileIO", "FilePaths", "FixedPointNumbers", "Format", "FreeType", "FreeTypeAbstraction", "GeometryBasics", "GridLayoutBase", "ImageBase", "ImageIO", "InteractiveUtils", "Interpolations", "IntervalSets", "InverseFunctions", "Isoband", "KernelDensity", "LaTeXStrings", "LinearAlgebra", "MacroTools", "Markdown", "MathTeXEngine", "Observables", "OffsetArrays", "PNGFiles", "Packing", "Pkg", "PlotUtils", "PolygonOps", "PrecompileTools", "Printf", "REPL", "Random", "RelocatableFolders", "Scratch", "ShaderAbstractions", "Showoff", "SignedDistanceFields", "SparseArrays", "Statistics", "StatsBase", "StatsFuns", "StructArrays", "TriplotBase", "UnicodeFun", "Unitful"]
git-tree-sha1 = "368542cde25d381e44d84c3c4209764f05f4ef19"
uuid = "ee78f7c6-11fb-53f2-987a-cfe4a2b5a57a"
version = "0.24.6"

[[deps.MappedArrays]]
git-tree-sha1 = "2dab0221fe2b0f2cb6754eaa743cc266339f527e"
uuid = "dbb5928d-eab1-5f90-85c2-b9b0edb7c900"
version = "0.4.2"

[[deps.Markdown]]
deps = ["Base64", "JuliaSyntaxHighlighting", "StyledStrings"]
uuid = "d6f4376e-aef5-505a-96c1-9c027394607a"
version = "1.11.0"

[[deps.MathTeXEngine]]
deps = ["AbstractTrees", "Automa", "DataStructures", "FreeTypeAbstraction", "GeometryBasics", "LaTeXStrings", "REPL", "RelocatableFolders", "UnicodeFun"]
git-tree-sha1 = "a370fef694c109e1950836176ed0d5eabbb65479"
uuid = "0a4f8689-d25c-4efe-a92b-7142dfc1aa53"
version = "0.6.6"

[[deps.Measurements]]
deps = ["Calculus", "LinearAlgebra", "Printf"]
git-tree-sha1 = "030f041d5502dbfa41f26f542aaac32bcbe89a64"
uuid = "eff96d63-e80a-5855-80a2-b1b0885c5ab7"
version = "2.14.0"

    [deps.Measurements.extensions]
    MeasurementsBaseTypeExt = "BaseType"
    MeasurementsJunoExt = "Juno"
    MeasurementsMakieExt = "Makie"
    MeasurementsRecipesBaseExt = "RecipesBase"
    MeasurementsSpecialFunctionsExt = "SpecialFunctions"
    MeasurementsUnitfulExt = "Unitful"

    [deps.Measurements.weakdeps]
    BaseType = "7fbed51b-1ef5-4d67-9085-a4a9b26f478c"
    Juno = "e5e0dc1b-0480-54bc-9374-aad01c23163d"
    Makie = "ee78f7c6-11fb-53f2-987a-cfe4a2b5a57a"
    RecipesBase = "3cdcf5f2-1ef4-517c-9805-6587b60abb01"
    SpecialFunctions = "276daf66-3868-5448-9aa4-cd146d93841b"
    Unitful = "1986cc42-f94f-5a68-af5c-568840ba703d"

[[deps.Missings]]
deps = ["DataAPI"]
git-tree-sha1 = "ec4f7fbeab05d7747bdf98eb74d130a2a2ed298d"
uuid = "e1d29d7a-bbdc-5cf2-9ac0-f12de2c33e28"
version = "1.2.0"

[[deps.Mmap]]
uuid = "a63ad114-7e13-5084-954f-fe012c677804"
version = "1.11.0"

[[deps.MosaicViews]]
deps = ["MappedArrays", "OffsetArrays", "PaddedViews", "StackViews"]
git-tree-sha1 = "7b86a5d4d70a9f5cdf2dacb3cbe6d251d1a61dbe"
uuid = "e94cdb99-869f-56ef-bcf0-1ae2bcbe0389"
version = "0.3.4"

[[deps.MozillaCACerts_jll]]
uuid = "14a3606d-f60d-562e-9121-12d972cd8159"
version = "2025.5.20"

[[deps.NaNMath]]
deps = ["OpenLibm_jll"]
git-tree-sha1 = "9b8215b1ee9e78a293f99797cd31375471b2bcae"
uuid = "77ba4419-2d1f-58cd-9bb1-8ffee604a2e3"
version = "1.1.3"

[[deps.Netpbm]]
deps = ["FileIO", "ImageCore", "ImageMetadata"]
git-tree-sha1 = "d92b107dbb887293622df7697a2223f9f8176fcd"
uuid = "f09324ee-3d7c-5217-9330-fc30815ba969"
version = "1.1.1"

[[deps.NetworkOptions]]
uuid = "ca575930-c2e3-43a9-ace4-1e988b2c1908"
version = "1.3.0"

[[deps.Observables]]
git-tree-sha1 = "7438a59546cf62428fc9d1bc94729146d37a7225"
uuid = "510215fc-4207-5dde-b226-833fc4488ee2"
version = "0.5.5"

[[deps.OffsetArrays]]
git-tree-sha1 = "117432e406b5c023f665fa73dc26e79ec3630151"
uuid = "6fe1bfb0-de20-5000-8ca7-80f57d26f881"
version = "1.17.0"
weakdeps = ["Adapt"]

    [deps.OffsetArrays.extensions]
    OffsetArraysAdaptExt = "Adapt"

[[deps.Ogg_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "b6aa4566bb7ae78498a5e68943863fa8b5231b59"
uuid = "e7412a2a-1a6e-54c0-be00-318e2571c051"
version = "1.3.6+0"

[[deps.OpenBLASConsistentFPCSR_jll]]
deps = ["Artifacts", "CompilerSupportLibraries_jll", "JLLWrappers", "Libdl"]
git-tree-sha1 = "567515ca155d0020a45b05175449b499c63e7015"
uuid = "6cdc7f73-28fd-5e50-80fb-958a8875b1af"
version = "0.3.29+0"

[[deps.OpenBLAS_jll]]
deps = ["Artifacts", "CompilerSupportLibraries_jll", "Libdl"]
uuid = "4536629a-c528-5b80-bd46-f80d51c5b363"
version = "0.3.29+0"

[[deps.OpenEXR]]
deps = ["Colors", "FileIO", "OpenEXR_jll"]
git-tree-sha1 = "97db9e07fe2091882c765380ef58ec553074e9c7"
uuid = "52e1d378-f018-4a11-a4be-720524705ac7"
version = "0.3.3"

[[deps.OpenEXR_jll]]
deps = ["Artifacts", "Imath_jll", "JLLWrappers", "Libdl", "Zlib_jll"]
git-tree-sha1 = "8292dd5c8a38257111ada2174000a33745b06d4e"
uuid = "18a262bb-aa17-5467-a713-aee519bc75cb"
version = "3.2.4+0"

[[deps.OpenLibm_jll]]
deps = ["Artifacts", "Libdl"]
uuid = "05823500-19ac-5b8b-9628-191a04bc5112"
version = "0.8.7+0"

[[deps.OpenSSL_jll]]
deps = ["Artifacts", "Libdl"]
uuid = "458c3c95-2e84-50aa-8efc-19380b2a3a95"
version = "3.5.1+0"

[[deps.OpenSpecFun_jll]]
deps = ["Artifacts", "CompilerSupportLibraries_jll", "JLLWrappers", "Libdl"]
git-tree-sha1 = "1346c9208249809840c91b26703912dff463d335"
uuid = "efe28fd5-8261-553b-a9e1-b2916fc3738e"
version = "0.5.6+0"

[[deps.Opus_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "c392fc5dd032381919e3b22dd32d6443760ce7ea"
uuid = "91d4177d-7536-5919-b921-800302f37372"
version = "1.5.2+0"

[[deps.OrderedCollections]]
git-tree-sha1 = "05868e21324cede2207c6f0f466b4bfef6d5e7ee"
uuid = "bac558e1-5e72-5ebc-8fee-abe8a469f55d"
version = "1.8.1"

[[deps.PCRE2_jll]]
deps = ["Artifacts", "Libdl"]
uuid = "efcefdf7-47ab-520b-bdef-62a2eaa19f15"
version = "10.44.0+1"

[[deps.PDMats]]
deps = ["LinearAlgebra", "SparseArrays", "SuiteSparse"]
git-tree-sha1 = "f07c06228a1c670ae4c87d1276b92c7c597fdda0"
uuid = "90014a1f-27ba-587c-ab20-58faa44d9150"
version = "0.11.35"

[[deps.PNGFiles]]
deps = ["Base64", "CEnum", "ImageCore", "IndirectArrays", "OffsetArrays", "libpng_jll"]
git-tree-sha1 = "cf181f0b1e6a18dfeb0ee8acc4a9d1672499626c"
uuid = "f57f5aa1-a3ce-4bc8-8ab9-96f992907883"
version = "0.4.4"

[[deps.Packing]]
deps = ["GeometryBasics"]
git-tree-sha1 = "bc5bf2ea3d5351edf285a06b0016788a121ce92c"
uuid = "19eb6ba3-879d-56ad-ad62-d5c202156566"
version = "0.5.1"

[[deps.PaddedViews]]
deps = ["OffsetArrays"]
git-tree-sha1 = "0fac6313486baae819364c52b4f483450a9d793f"
uuid = "5432bcbf-9aad-5242-b902-cca2824c8663"
version = "0.5.12"

[[deps.Pango_jll]]
deps = ["Artifacts", "Cairo_jll", "Fontconfig_jll", "FreeType2_jll", "FriBidi_jll", "Glib_jll", "HarfBuzz_jll", "JLLWrappers", "Libdl"]
git-tree-sha1 = "1f7f9bbd5f7a2e5a9f7d96e51c9754454ea7f60b"
uuid = "36c8627f-9965-5494-a995-c6b170f724f3"
version = "1.56.4+0"

[[deps.Parsers]]
deps = ["Dates", "PrecompileTools", "UUIDs"]
git-tree-sha1 = "7d2f8f21da5db6a806faf7b9b292296da42b2810"
uuid = "69de0a69-1ddd-5017-9359-2bf0b02dc9f0"
version = "2.8.3"

[[deps.PhysicalConstants]]
deps = ["Measurements", "Roots", "Unitful"]
git-tree-sha1 = "9be04ab1a9e54508348a2aacb5b5a4f04c85d397"
uuid = "5ad8b20f-a522-5ce9-bfc9-ddf1d5bda6ab"
version = "0.2.4"

[[deps.Pixman_jll]]
deps = ["Artifacts", "CompilerSupportLibraries_jll", "JLLWrappers", "LLVMOpenMP_jll", "Libdl"]
git-tree-sha1 = "db76b1ecd5e9715f3d043cec13b2ec93ce015d53"
uuid = "30392449-352a-5448-841d-b1acce4e97dc"
version = "0.44.2+0"

[[deps.Pkg]]
deps = ["Artifacts", "Dates", "Downloads", "FileWatching", "LibGit2", "Libdl", "Logging", "Markdown", "Printf", "Random", "SHA", "TOML", "Tar", "UUIDs", "p7zip_jll"]
uuid = "44cfe95a-1eb2-52ea-b672-e2afdf69b78f"
version = "1.12.0"
weakdeps = ["REPL"]

    [deps.Pkg.extensions]
    REPLExt = "REPL"

[[deps.PkgVersion]]
deps = ["Pkg"]
git-tree-sha1 = "f9501cc0430a26bc3d156ae1b5b0c1b47af4d6da"
uuid = "eebad327-c553-4316-9ea0-9fa01ccd7688"
version = "0.3.3"

[[deps.PlotUtils]]
deps = ["ColorSchemes", "Colors", "Dates", "PrecompileTools", "Printf", "Random", "Reexport", "StableRNGs", "Statistics"]
git-tree-sha1 = "3ca9a356cd2e113c420f2c13bea19f8d3fb1cb18"
uuid = "995b91a9-d308-5afd-9ec6-746e21dbc043"
version = "1.4.3"

[[deps.PolygonOps]]
git-tree-sha1 = "77b3d3605fc1cd0b42d95eba87dfcd2bf67d5ff6"
uuid = "647866c9-e3ac-4575-94e7-e3d426903924"
version = "0.1.2"

[[deps.PrecompileTools]]
deps = ["Preferences"]
git-tree-sha1 = "5aa36f7049a63a1528fe8f7c3f2113413ffd4e1f"
uuid = "aea7be01-6a6a-4083-8856-8a6e6704d82a"
version = "1.2.1"

[[deps.Preferences]]
deps = ["TOML"]
git-tree-sha1 = "0f27480397253da18fe2c12a4ba4eb9eb208bf3d"
uuid = "21216c6a-2e73-6563-6e65-726566657250"
version = "1.5.0"

[[deps.Printf]]
deps = ["Unicode"]
uuid = "de0858da-6303-5e67-8744-51eddeeeb8d7"
version = "1.11.0"

[[deps.ProgressMeter]]
deps = ["Distributed", "Printf"]
git-tree-sha1 = "fbb92c6c56b34e1a2c4c36058f68f332bec840e7"
uuid = "92933f4c-e287-5a05-a399-4b506db050ca"
version = "1.11.0"

[[deps.PtrArrays]]
git-tree-sha1 = "1d36ef11a9aaf1e8b74dacc6a731dd1de8fd493d"
uuid = "43287f4e-b6f4-7ad1-bb20-aadabca52c3d"
version = "1.3.0"

[[deps.QOI]]
deps = ["ColorTypes", "FileIO", "FixedPointNumbers"]
git-tree-sha1 = "8b3fc30bc0390abdce15f8822c889f669baed73d"
uuid = "4b34888f-f399-49d4-9bb3-47ed5cae4e65"
version = "1.0.1"

[[deps.QuadGK]]
deps = ["DataStructures", "LinearAlgebra"]
git-tree-sha1 = "9da16da70037ba9d701192e27befedefb91ec284"
uuid = "1fd47b50-473d-5c70-9696-f719f8f3bcdc"
version = "2.11.2"

    [deps.QuadGK.extensions]
    QuadGKEnzymeExt = "Enzyme"

    [deps.QuadGK.weakdeps]
    Enzyme = "7da242da-08ed-463a-9acd-ee780be4f1d9"

[[deps.REPL]]
deps = ["InteractiveUtils", "JuliaSyntaxHighlighting", "Markdown", "Sockets", "StyledStrings", "Unicode"]
uuid = "3fa0cd96-eef1-5676-8a61-b3b8758bbffb"
version = "1.11.0"

[[deps.Random]]
deps = ["SHA"]
uuid = "9a3f8284-a2c9-5f02-9a11-845980a1fd5c"
version = "1.11.0"

[[deps.RangeArrays]]
git-tree-sha1 = "b9039e93773ddcfc828f12aadf7115b4b4d225f5"
uuid = "b3c3ace0-ae52-54e7-9d0b-2c1406fd6b9d"
version = "0.3.2"

[[deps.Ratios]]
deps = ["Requires"]
git-tree-sha1 = "1342a47bf3260ee108163042310d26f2be5ec90b"
uuid = "c84ed2f1-dad5-54f0-aa8e-dbefe2724439"
version = "0.4.5"
weakdeps = ["FixedPointNumbers"]

    [deps.Ratios.extensions]
    RatiosFixedPointNumbersExt = "FixedPointNumbers"

[[deps.Reexport]]
git-tree-sha1 = "45e428421666073eab6f2da5c9d310d99bb12f9b"
uuid = "189a3867-3050-52da-a836-e630ba90ab69"
version = "1.2.2"

[[deps.RelocatableFolders]]
deps = ["SHA", "Scratch"]
git-tree-sha1 = "ffdaf70d81cf6ff22c2b6e733c900c3321cab864"
uuid = "05181044-ff0b-4ac5-8273-598c1e38db00"
version = "1.0.1"

[[deps.Requires]]
deps = ["UUIDs"]
git-tree-sha1 = "62389eeff14780bfe55195b7204c0d8738436d64"
uuid = "ae029012-a4dd-5104-9daa-d747884805df"
version = "1.3.1"

[[deps.Rmath]]
deps = ["Random", "Rmath_jll"]
git-tree-sha1 = "852bd0f55565a9e973fcfee83a84413270224dc4"
uuid = "79098fc4-a85e-5d69-aa6a-4863f24498fa"
version = "0.8.0"

[[deps.Rmath_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "58cdd8fb2201a6267e1db87ff148dd6c1dbd8ad8"
uuid = "f50d1b31-88e8-58de-be2c-1cc44531875f"
version = "0.5.1+0"

[[deps.Roots]]
deps = ["Accessors", "CommonSolve", "Printf"]
git-tree-sha1 = "8a433b1ede5e9be9a7ba5b1cc6698daa8d718f1d"
uuid = "f2b01f46-fcfa-551c-844a-d8ac1e96c665"
version = "2.2.10"

    [deps.Roots.extensions]
    RootsChainRulesCoreExt = "ChainRulesCore"
    RootsForwardDiffExt = "ForwardDiff"
    RootsIntervalRootFindingExt = "IntervalRootFinding"
    RootsSymPyExt = "SymPy"
    RootsSymPyPythonCallExt = "SymPyPythonCall"
    RootsUnitfulExt = "Unitful"

    [deps.Roots.weakdeps]
    ChainRulesCore = "d360d2e6-b24c-11e9-a2a3-2a2ae2dbcce4"
    ForwardDiff = "f6369f11-7733-5829-9624-2563aa707210"
    IntervalRootFinding = "d2bf35a9-74e0-55ec-b149-d360ff49b807"
    SymPy = "24249f21-da20-56a4-8eb1-6a02cf4ae2e6"
    SymPyPythonCall = "bc8888f7-b21e-4b7c-a06a-5d9c9496438c"
    Unitful = "1986cc42-f94f-5a68-af5c-568840ba703d"

[[deps.RoundingEmulator]]
git-tree-sha1 = "40b9edad2e5287e05bd413a38f61a8ff55b9557b"
uuid = "5eaf0fd0-dfba-4ccb-bf02-d820a40db705"
version = "0.2.1"

[[deps.SHA]]
uuid = "ea8e919c-243c-51af-8825-aaa63cd721ce"
version = "0.7.0"

[[deps.SIMD]]
deps = ["PrecompileTools"]
git-tree-sha1 = "e24dc23107d426a096d3eae6c165b921e74c18e4"
uuid = "fdea26ae-647d-5447-a871-4b548cad5224"
version = "3.7.2"

[[deps.Scratch]]
deps = ["Dates"]
git-tree-sha1 = "9b81b8393e50b7d4e6d0a9f14e192294d3b7c109"
uuid = "6c6a2e73-6563-6170-7368-637461726353"
version = "1.3.0"

[[deps.Serialization]]
uuid = "9e88b42a-f829-5b0c-bbe9-9e923198166b"
version = "1.11.0"

[[deps.ShaderAbstractions]]
deps = ["ColorTypes", "FixedPointNumbers", "GeometryBasics", "LinearAlgebra", "Observables", "StaticArrays"]
git-tree-sha1 = "818554664a2e01fc3784becb2eb3a82326a604b6"
uuid = "65257c39-d410-5151-9873-9b3e5be5013e"
version = "0.5.0"

[[deps.SharedArrays]]
deps = ["Distributed", "Mmap", "Random", "Serialization"]
uuid = "1a1011a3-84de-559e-8e89-a11a2f7dc383"
version = "1.11.0"

[[deps.Showoff]]
deps = ["Dates", "Grisu"]
git-tree-sha1 = "91eddf657aca81df9ae6ceb20b959ae5653ad1de"
uuid = "992d4aef-0814-514b-bc4d-f2e9a6c4116f"
version = "1.0.3"

[[deps.SignedDistanceFields]]
deps = ["Random", "Statistics", "Test"]
git-tree-sha1 = "d263a08ec505853a5ff1c1ebde2070419e3f28e9"
uuid = "73760f76-fbc4-59ce-8f25-708e95d2df96"
version = "0.4.0"

[[deps.SimpleTraits]]
deps = ["InteractiveUtils", "MacroTools"]
git-tree-sha1 = "be8eeac05ec97d379347584fa9fe2f5f76795bcb"
uuid = "699a6c99-e7fa-54fc-8d76-47d257e15c1d"
version = "0.9.5"

[[deps.Sixel]]
deps = ["Dates", "FileIO", "ImageCore", "IndirectArrays", "OffsetArrays", "REPL", "libsixel_jll"]
git-tree-sha1 = "0494aed9501e7fb65daba895fb7fd57cc38bc743"
uuid = "45858cf5-a6b0-47a3-bbea-62219f50df47"
version = "0.1.5"

[[deps.Sockets]]
uuid = "6462fe0b-24de-5631-8697-dd941f90decc"
version = "1.11.0"

[[deps.SortingAlgorithms]]
deps = ["DataStructures"]
git-tree-sha1 = "64d974c2e6fdf07f8155b5b2ca2ffa9069b608d9"
uuid = "a2af1166-a08f-5f64-846c-94a0d3cef48c"
version = "1.2.2"

[[deps.SparseArrays]]
deps = ["Libdl", "LinearAlgebra", "Random", "Serialization", "SuiteSparse_jll"]
uuid = "2f01184e-e22b-5df5-ae63-d93ebab69eaf"
version = "1.12.0"

[[deps.SpecialFunctions]]
deps = ["IrrationalConstants", "LogExpFunctions", "OpenLibm_jll", "OpenSpecFun_jll"]
git-tree-sha1 = "f2685b435df2613e25fc10ad8c26dddb8640f547"
uuid = "276daf66-3868-5448-9aa4-cd146d93841b"
version = "2.6.1"
weakdeps = ["ChainRulesCore"]

    [deps.SpecialFunctions.extensions]
    SpecialFunctionsChainRulesCoreExt = "ChainRulesCore"

[[deps.StableRNGs]]
deps = ["Random"]
git-tree-sha1 = "95af145932c2ed859b63329952ce8d633719f091"
uuid = "860ef19b-820b-49d6-a774-d7a799459cd3"
version = "1.0.3"

[[deps.StackViews]]
deps = ["OffsetArrays"]
git-tree-sha1 = "be1cf4eb0ac528d96f5115b4ed80c26a8d8ae621"
uuid = "cae243ae-269e-4f55-b966-ac2d0dc13c15"
version = "0.1.2"

[[deps.StaticArrays]]
deps = ["LinearAlgebra", "PrecompileTools", "Random", "StaticArraysCore"]
git-tree-sha1 = "b8693004b385c842357406e3af647701fe783f98"
uuid = "90137ffa-7385-5640-81b9-e52037218182"
version = "1.9.15"
weakdeps = ["ChainRulesCore", "Statistics"]

    [deps.StaticArrays.extensions]
    StaticArraysChainRulesCoreExt = "ChainRulesCore"
    StaticArraysStatisticsExt = "Statistics"

[[deps.StaticArraysCore]]
git-tree-sha1 = "192954ef1208c7019899fbf8049e717f92959682"
uuid = "1e83bf80-4336-4d27-bf5d-d5a4f845583c"
version = "1.4.3"

[[deps.Statistics]]
deps = ["LinearAlgebra"]
git-tree-sha1 = "ae3bb1eb3bba077cd276bc5cfc337cc65c3075c0"
uuid = "10745b16-79ce-11e8-11f9-7d13ad32a3b2"
version = "1.11.1"
weakdeps = ["SparseArrays"]

    [deps.Statistics.extensions]
    SparseArraysExt = ["SparseArrays"]

[[deps.StatsAPI]]
deps = ["LinearAlgebra"]
git-tree-sha1 = "9d72a13a3f4dd3795a195ac5a44d7d6ff5f552ff"
uuid = "82ae8749-77ed-4fe6-ae5f-f523153014b0"
version = "1.7.1"

[[deps.StatsBase]]
deps = ["AliasTables", "DataAPI", "DataStructures", "LinearAlgebra", "LogExpFunctions", "Missings", "Printf", "Random", "SortingAlgorithms", "SparseArrays", "Statistics", "StatsAPI"]
git-tree-sha1 = "2c962245732371acd51700dbb268af311bddd719"
uuid = "2913bbd2-ae8a-5f71-8c99-4fb6c76f3a91"
version = "0.34.6"

[[deps.StatsFuns]]
deps = ["HypergeometricFunctions", "IrrationalConstants", "LogExpFunctions", "Reexport", "Rmath", "SpecialFunctions"]
git-tree-sha1 = "8e45cecc66f3b42633b8ce14d431e8e57a3e242e"
uuid = "4c63d2b9-4356-54db-8cca-17b64c39e42c"
version = "1.5.0"
weakdeps = ["ChainRulesCore", "InverseFunctions"]

    [deps.StatsFuns.extensions]
    StatsFunsChainRulesCoreExt = "ChainRulesCore"
    StatsFunsInverseFunctionsExt = "InverseFunctions"

[[deps.StructArrays]]
deps = ["ConstructionBase", "DataAPI", "Tables"]
git-tree-sha1 = "8ad2e38cbb812e29348719cc63580ec1dfeb9de4"
uuid = "09ab397b-f2b6-538f-b94a-2f83cf4a842a"
version = "0.7.1"

    [deps.StructArrays.extensions]
    StructArraysAdaptExt = "Adapt"
    StructArraysGPUArraysCoreExt = ["GPUArraysCore", "KernelAbstractions"]
    StructArraysLinearAlgebraExt = "LinearAlgebra"
    StructArraysSparseArraysExt = "SparseArrays"
    StructArraysStaticArraysExt = "StaticArrays"

    [deps.StructArrays.weakdeps]
    Adapt = "79e6a3ab-5dfb-504d-930d-738a2a938a0e"
    GPUArraysCore = "46192b85-c4d5-4398-a991-12ede77f4527"
    KernelAbstractions = "63c18a36-062a-441e-b654-da1e3ab1ce7c"
    LinearAlgebra = "37e2e46d-f89d-539d-b4ee-838fcccc9c8e"
    SparseArrays = "2f01184e-e22b-5df5-ae63-d93ebab69eaf"
    StaticArrays = "90137ffa-7385-5640-81b9-e52037218182"

[[deps.StyledStrings]]
uuid = "f489334b-da3d-4c2e-b8f0-e476e12c162b"
version = "1.11.0"

[[deps.SuiteSparse]]
deps = ["Libdl", "LinearAlgebra", "Serialization", "SparseArrays"]
uuid = "4607b0f0-06f3-5cda-b6b1-a6196a1729e9"

[[deps.SuiteSparse_jll]]
deps = ["Artifacts", "Libdl", "libblastrampoline_jll"]
uuid = "bea87d4a-7f5b-5778-9afe-8cc45184846c"
version = "7.8.3+2"

[[deps.TOML]]
deps = ["Dates"]
uuid = "fa267f1f-6049-4f14-aa54-33bafae1ed76"
version = "1.0.3"

[[deps.TableTraits]]
deps = ["IteratorInterfaceExtensions"]
git-tree-sha1 = "c06b2f539df1c6efa794486abfb6ed2022561a39"
uuid = "3783bdb8-4a98-5b6b-af9a-565f29a5fe9c"
version = "1.0.1"

[[deps.Tables]]
deps = ["DataAPI", "DataValueInterfaces", "IteratorInterfaceExtensions", "OrderedCollections", "TableTraits"]
git-tree-sha1 = "f2c1efbc8f3a609aadf318094f8fc5204bdaf344"
uuid = "bd369af6-aec1-5ad0-b16a-f7cc5008161c"
version = "1.12.1"

[[deps.Tar]]
deps = ["ArgTools", "SHA"]
uuid = "a4e569a6-e804-4fa4-b0f3-eef7a1d5b13e"
version = "1.10.0"

[[deps.TensorCore]]
deps = ["LinearAlgebra"]
git-tree-sha1 = "1feb45f88d133a655e001435632f019a9a1bcdb6"
uuid = "62fd8b95-f654-4bbd-a8a5-9c27f68ccd50"
version = "0.1.1"

[[deps.Test]]
deps = ["InteractiveUtils", "Logging", "Random", "Serialization"]
uuid = "8dfed614-e22c-5e08-85e1-65c5234f0b40"
version = "1.11.0"

[[deps.TiffImages]]
deps = ["ColorTypes", "DataStructures", "DocStringExtensions", "FileIO", "FixedPointNumbers", "IndirectArrays", "Inflate", "Mmap", "OffsetArrays", "PkgVersion", "PrecompileTools", "ProgressMeter", "SIMD", "UUIDs"]
git-tree-sha1 = "98b9352a24cb6a2066f9ababcc6802de9aed8ad8"
uuid = "731e570b-9d59-4bfa-96dc-6df516fadf69"
version = "0.11.6"

[[deps.TranscodingStreams]]
git-tree-sha1 = "0c45878dcfdcfa8480052b6ab162cdd138781742"
uuid = "3bb67fe8-82b1-5028-8e26-92a6c54297fa"
version = "0.11.3"

[[deps.TriplotBase]]
git-tree-sha1 = "4d4ed7f294cda19382ff7de4c137d24d16adc89b"
uuid = "981d1d27-644d-49a2-9326-4793e63143c3"
version = "0.1.0"

[[deps.UUIDs]]
deps = ["Random", "SHA"]
uuid = "cf7118a7-6976-5b1a-9a39-7adc72f591a4"
version = "1.11.0"

[[deps.Unicode]]
uuid = "4ec0a83e-493e-50e2-b9ac-8f72acf5a8f5"
version = "1.11.0"

[[deps.UnicodeFun]]
deps = ["REPL"]
git-tree-sha1 = "53915e50200959667e78a92a418594b428dffddf"
uuid = "1cfade01-22cf-5700-b092-accc4b62d6e1"
version = "0.4.1"

[[deps.Unitful]]
deps = ["Dates", "LinearAlgebra", "Random"]
git-tree-sha1 = "cec2df8cf14e0844a8c4d770d12347fda5931d72"
uuid = "1986cc42-f94f-5a68-af5c-568840ba703d"
version = "1.25.0"

    [deps.Unitful.extensions]
    ConstructionBaseUnitfulExt = "ConstructionBase"
    ForwardDiffExt = "ForwardDiff"
    InverseFunctionsUnitfulExt = "InverseFunctions"
    LatexifyExt = ["Latexify", "LaTeXStrings"]
    PrintfExt = "Printf"

    [deps.Unitful.weakdeps]
    ConstructionBase = "187b0558-2788-49d3-abe0-74a17ed4e7c9"
    ForwardDiff = "f6369f11-7733-5829-9624-2563aa707210"
    InverseFunctions = "3587e190-3f89-42d0-90ee-14403ec27112"
    LaTeXStrings = "b964fa9f-0449-5b57-a5c2-d3ea65f4040f"
    Latexify = "23fbe1c1-3f47-55db-b15f-69d7ec21a316"
    Printf = "de0858da-6303-5e67-8744-51eddeeeb8d7"

[[deps.WebP]]
deps = ["CEnum", "ColorTypes", "FileIO", "FixedPointNumbers", "ImageCore", "libwebp_jll"]
git-tree-sha1 = "aa1ca3c47f119fbdae8770c29820e5e6119b83f2"
uuid = "e3aaa7dc-3e4b-44e0-be63-ffb868ccd7c1"
version = "0.1.3"

[[deps.WoodburyMatrices]]
deps = ["LinearAlgebra", "SparseArrays"]
git-tree-sha1 = "c1a7aa6219628fcd757dede0ca95e245c5cd9511"
uuid = "efce3f68-66dc-5838-9240-27a6d6f5f9b6"
version = "1.0.0"

[[deps.XZ_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "fee71455b0aaa3440dfdd54a9a36ccef829be7d4"
uuid = "ffd25f8a-64ca-5728-b0f7-c24cf3aae800"
version = "5.8.1+0"

[[deps.Xorg_libX11_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Xorg_libxcb_jll", "Xorg_xtrans_jll"]
git-tree-sha1 = "b5899b25d17bf1889d25906fb9deed5da0c15b3b"
uuid = "4f6342f7-b3d2-589e-9d20-edeb45f2b2bc"
version = "1.8.12+0"

[[deps.Xorg_libXau_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "aa1261ebbac3ccc8d16558ae6799524c450ed16b"
uuid = "0c0b7dd1-d40b-584c-a123-a41640f87eec"
version = "1.0.13+0"

[[deps.Xorg_libXdmcp_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "52858d64353db33a56e13c341d7bf44cd0d7b309"
uuid = "a3789734-cfe1-5b06-b2d0-1dd0d9d62d05"
version = "1.1.6+0"

[[deps.Xorg_libXext_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Xorg_libX11_jll"]
git-tree-sha1 = "a4c0ee07ad36bf8bbce1c3bb52d21fb1e0b987fb"
uuid = "1082639a-0dae-5f34-9b06-72781eeb8cb3"
version = "1.3.7+0"

[[deps.Xorg_libXrender_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Xorg_libX11_jll"]
git-tree-sha1 = "7ed9347888fac59a618302ee38216dd0379c480d"
uuid = "ea2f1a96-1ddc-540d-b46f-429655e07cfa"
version = "0.9.12+0"

[[deps.Xorg_libxcb_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Xorg_libXau_jll", "Xorg_libXdmcp_jll"]
git-tree-sha1 = "bfcaf7ec088eaba362093393fe11aa141fa15422"
uuid = "c7cfdc94-dc32-55de-ac96-5a1b8d977c5b"
version = "1.17.1+0"

[[deps.Xorg_xtrans_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "a63799ff68005991f9d9491b6e95bd3478d783cb"
uuid = "c5fb5394-a638-5e4d-96e5-b29de1b5cf10"
version = "1.6.0+0"

[[deps.Zlib_jll]]
deps = ["Libdl"]
uuid = "83775a58-1f1d-513f-b197-d71354ab007a"
version = "1.3.1+2"

[[deps.Zstd_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "446b23e73536f84e8037f5dce465e92275f6a308"
uuid = "3161d3a3-bdf6-5164-811a-617609db77b4"
version = "1.5.7+1"

[[deps.isoband_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Pkg"]
git-tree-sha1 = "51b5eeb3f98367157a7a12a1fb0aa5328946c03c"
uuid = "9a68df92-36a6-505f-a73e-abb412b6bfb4"
version = "0.2.3+0"

[[deps.libaom_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "371cc681c00a3ccc3fbc5c0fb91f58ba9bec1ecf"
uuid = "a4ae2306-e953-59d6-aa16-d00cac43593b"
version = "3.13.1+0"

[[deps.libass_jll]]
deps = ["Artifacts", "Bzip2_jll", "FreeType2_jll", "FriBidi_jll", "HarfBuzz_jll", "JLLWrappers", "Libdl", "Zlib_jll"]
git-tree-sha1 = "125eedcb0a4a0bba65b657251ce1d27c8714e9d6"
uuid = "0ac62f75-1d6f-5e53-bd7c-93b484bb37c0"
version = "0.17.4+0"

[[deps.libblastrampoline_jll]]
deps = ["Artifacts", "Libdl"]
uuid = "8e850b90-86db-534c-a0d3-1478176c7d93"
version = "5.15.0+0"

[[deps.libfdk_aac_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "646634dd19587a56ee2f1199563ec056c5f228df"
uuid = "f638f0a6-7fb0-5443-88ba-1cc74229b280"
version = "2.0.4+0"

[[deps.libpng_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Zlib_jll"]
git-tree-sha1 = "07b6a107d926093898e82b3b1db657ebe33134ec"
uuid = "b53b4c65-9356-5827-b1ea-8c7a1a84506f"
version = "1.6.50+0"

[[deps.libsixel_jll]]
deps = ["Artifacts", "JLLWrappers", "JpegTurbo_jll", "Libdl", "libpng_jll"]
git-tree-sha1 = "c1733e347283df07689d71d61e14be986e49e47a"
uuid = "075b6546-f08a-558a-be8f-8157d0f608a5"
version = "1.10.5+0"

[[deps.libvorbis_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl", "Ogg_jll"]
git-tree-sha1 = "11e1772e7f3cc987e9d3de991dd4f6b2602663a5"
uuid = "f27f6e37-5d2b-51aa-960f-b287f2bc3b7a"
version = "1.3.8+0"

[[deps.libwebp_jll]]
deps = ["Artifacts", "Giflib_jll", "JLLWrappers", "JpegTurbo_jll", "Libdl", "Libglvnd_jll", "Libtiff_jll", "libpng_jll"]
git-tree-sha1 = "4e4282c4d846e11dce56d74fa8040130b7a95cb3"
uuid = "c5f90fcd-3b7e-5836-afba-fc50a0988cb2"
version = "1.6.0+0"

[[deps.nghttp2_jll]]
deps = ["Artifacts", "Libdl"]
uuid = "8e850ede-7688-5339-a07c-302acd2aaf8d"
version = "1.64.0+1"

[[deps.oneTBB_jll]]
deps = ["Artifacts", "JLLWrappers", "LazyArtifacts", "Libdl"]
git-tree-sha1 = "d5a767a3bb77135a99e433afe0eb14cd7f6914c3"
uuid = "1317d2d5-d96f-522e-a858-c73665f53c3e"
version = "2022.0.0+0"

[[deps.p7zip_jll]]
deps = ["Artifacts", "Libdl"]
uuid = "3f19e933-33d8-53b3-aaab-bd5110c3b7a0"
version = "17.5.0+2"

[[deps.x264_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "14cc7083fc6dff3cc44f2bc435ee96d06ed79aa7"
uuid = "1270edf5-f2f9-52d2-97e9-ab00b5d0237a"
version = "10164.0.1+0"

[[deps.x265_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "e7b67590c14d487e734dcb925924c5dc43ec85f3"
uuid = "dfaa095f-4041-5dcd-9319-2fabd8486b76"
version = "4.1.0+0"
"""

# ╔═╡ Cell order:
# ╠═79e600fc-b8a2-11f0-3f15-91376560ae86
# ╠═c494ce55-49f8-42f2-8c4f-8e99fe651e57
# ╠═c13bba65-a214-42a2-a050-7b3b55919761
# ╠═8bcbab82-6855-4bda-86c9-e8a498b72d3b
# ╟─37b663f8-62aa-44c7-a714-5cd0506e6e4b
# ╠═b409ef6b-b04b-4d0e-9a2d-7e86f6c77802
# ╠═0e8b20f1-5433-466f-b00e-9c6b26dbb135
# ╟─3023b0cf-6e47-49f3-86d2-917af32603e7
# ╟─23dd5c20-83b0-4ca4-bc55-40b504eace2d
# ╟─e90b2382-ede7-4d3e-93c4-12e80f43a00c
# ╟─21ba1c02-861e-45b9-a2ea-a45ab2d3a8c0
# ╟─64d70e07-a9da-4d21-a1f6-dceee9af74cc
# ╠═83b33275-6cb0-4440-b341-2afac85f59a9
# ╠═b952bcbe-eeae-42b1-a6c8-b81ad9172015
# ╠═7cfa6d6a-d721-41ea-80c4-b6a198c25fc7
# ╠═a4bbb6d0-da83-4a3d-a954-50e372050c9c
# ╠═2d5895e4-c025-4801-a150-0b1059f5d8ec
# ╠═60569986-5d36-45e3-83d9-6e4a89a0e479
# ╠═94b75542-d71a-4976-bd55-e89540e2b2c4
# ╠═d7cbb0e9-1991-41a3-a212-485d29779c51
# ╠═f8eba099-a166-4bd0-a33b-aecebbf6bc52
# ╠═104bfd71-ebb9-4227-a7ee-b26d312b970f
# ╠═eb2fb96e-e932-4609-aff7-293d0c6d89c2
# ╠═fd83d309-59eb-4f07-810f-feb64f7f1de8
# ╠═f4c10a96-9e95-4e46-a05e-f1cc44749e75
# ╠═048688fd-bdd5-4833-b1ea-ba2ce774c08b
# ╠═88925d77-e116-42ee-89b2-a390d61612c9
# ╠═8ee37945-7708-41ff-9e39-5e4f364cd04e
# ╠═bde8621f-84af-4a7f-b04a-29dcbdc0f387
# ╠═62e4a7a6-41f1-42f0-850a-a1da8af8f8c1
# ╠═e02ba4bc-98cb-4f76-a8aa-ae5af36b31de
# ╠═495903cb-60c3-45e4-b922-95d083959236
# ╠═64664ceb-afb0-44cc-be20-250fa57d51a8
# ╠═001e7500-af35-418f-ad7c-9e0f72119aa9
# ╠═8fbb46ef-d9e6-445d-a2d3-a30382acd49b
# ╠═b97b65cd-82fc-4e77-b5c7-af17321216af
# ╠═9677ff9c-25cd-4493-9e4f-9ddf1490708e
# ╟─00000000-0000-0000-0000-000000000001
# ╟─00000000-0000-0000-0000-000000000002


==> anc/window_problem.jl <==
@doc raw"""
    update_list(L,m)

Input a list of equal-length vectors L and integer value M.
For each element l of L, we define a new element by adding a value k on the end.
We do this for k = l[end],..., m.

# Examples
```jldoctest
julia> update_list()
insert result of update_list()
```
"""
function update_list(L::Vector{Vector{T}},m::Int) where T <: Int
# this function is used in calc_values to generate the set Omega.
# where the list L is changed iteratively to generate Omega)
# We add each new element to the new_list.
    new_list = Vector{T}[]
    for i in 1:length(L)
        l = L[i]
        for j in (l[end]+1):m
            push!(new_list, vcat(l,j))
        end
    end
    new_list
end

@doc raw"""
    ending_patterns(w,s)

Possible ending patterns to have s successes in a window of w trials.
The format is the s-1 trials to the end of the window where we use
that counting trials from the right there is always a success at 1.
Example the patterns 10001011 corresponds to [2,4,8]

# Examples
```jldoctest
julia> ending_patterns(3,2)
2-element Vector{Vector{Int64}}:
 [2]
 [3]
julia> ending_patterns(10,5)
126-element Vector{Vector{Int64}}:
 [2, 3, 4, 5]
 ⋮
 [7, 8, 9, 10]
```
"""
function ending_patterns(w,s)
    res = [ [ i ]  for i in 2:(w-s+2) ]
    if s>2
        for i in 3:s
            res = update_list(res,w-s+i)
        end
    end
    res
end

@doc raw"""
    star(B,C,p)

Documentation of function.

# Examples
```jldoctest
julia> star()
insert result of star()
```
"""
function star(B,C,p)
    # @assert length(B) == length(C)
    s = length(B)+1
    output = 1/p
    B_shift = zero(B)
    C_shift = zero(C)
    B_shift[1] = B[1] - 2
    C_shift[1] = C[1] - 2
    for i in 2:(s-1)
        B_shift[i] = B[i] - B[i-1] - 1
        C_shift[i] = C[i] - C[i-1] - 1
    end
    for i in 1:length(B)
        if all( C_shift[1:i] .== B_shift[(end-i+1):end] )
            output += (1/p)^(i+1) * (1/(1-p))^(C[i]-(i+1))
        end
    end
    output
end


@doc raw"""
    martingale_matrix(w,s,p)

martingale matrix for window size w, number of successes s, and success probability p.

# Examples
```jldoctest
julia> martingale_matrix()
insert result of martingale_matrix()
```
"""
function martingale_matrix(w,s,p,Omega=ending_patterns(w,s))
    dim = binomial(w-1,s-1)
    M = zeros(dim+1,dim+1)
    M[1,2:end] .= 1
    M[2:end,1] .= -1

    for i in 1:dim, j in 1:dim
        M[i+1,j+1] = star(Omega[i],Omega[j],p)
    end
    M
end

@doc raw"""
    get_values(w,s,p)

Expected waiting time given window size w, number of successes s, and success probability p,
outputs the expected waiting time for the process to finish as well as
the outcome probabilities.

# Examples
```jldoctest
julia> get_values()
insert result of get_values()
```
"""
function waiting_time_and_distribution(w,s,p)
    Omega=ending_patterns(w,s)
    M = martingale_matrix(w,s,p,Omega)
    v = zero(M[:,1])
    v[1] = 1.0
    values = M\v
    exp_wt = values[1]
    outcome_dist = values[2:end]
    (exp_wt, Omega.=>outcome_dist)
end


==> anc/window_problem_new.jl <==
@doc raw"""
    star(x,y,p)

Star product as defined in Davies et al. (2024) Eqs. (20) and (21).

# Examples
```jldoctest
julia> star()
insert result of star()
```
"""
function star(x,y,p)
  m = length(y)
  k = length(x)
  sum(prod(x[i] == 1 ? 1/p : 1/(1-p)
           for i in 1:j if x[i] == y[m-j+i])
      for j in 1:min(k,m))
end


